Group Structure from Subgroup and Cyclic Subgroup Counts

For a finite group \(G\), let \(\sub(G)\) be the number of subgroups of \(G\), let \(\cyc(G)\) be the number of cyclic subgroups, and let \(\pi(G)\) be the number of distinct prime divisors of \(|G|\). We study the normalized counts \(\lambda(G)=\sub(G)/2^{\pi(G)}\) and \(\eta(G)=\cyc(G)/2^{\pi(G)}\). We prove that \(\eta(G)<5/4\) or \(\lambda(G)<3/2\) implies that \(G\) is cyclic of squarefree order. The inequalities \(\eta(G)<2\) and \(\lambda(G)<5/2\) each force all Sylow subgroups to be cyclic, and hence imply metacyclicity. For the subgroup count, we give an exact arithmetic criterion in the parameters of the corresponding \(ZM\)-presentation. We determine all values with \(1<\eta(G)<2\) and \(1<\lambda(G)<5/2\), and prove that \(\lambda(G)<59/8\) or \(\eta(G)<4\) implies solvability. Both solvability bounds are sharp. We also describe how cyclic direct factors of coprime order affect the two normalized counts.

==> anc/README.md <==
# Computational supplement

**Group Structure from Subgroup and Cyclic Subgroup Counts**

- `verify.g`: GAP program verifying the finite-case subgroup and cyclic subgroup counts in the paper.
- `output.txt`: complete output of a successful reference run; all assertions passed.

The reference run used GAP 4.12.1, CTblLib 1.3.4, and TomLib 1.2.9.
To run the program from this directory:

```gap
Read("verify.g");
```
The program writes a new log to `m5-output.txt`, or to a numbered file such as
`m5-output-1.txt` if that name already exists. The archived `output.txt` is the
reference-run log, not the name assigned to every new run. Successful completion
is indicated by `VERIFICATION_COMPLETE_M5` in the generated log. The final
coverage line records 18 tables-of-marks cases, 12 residual character-table
cases, 26 sporadic cases, and the A5 controls.

## Literature inputs

The orders of the outer automorphism groups used in the tables-of-marks checks,
and the divisibility bounds used in the character-table checks, are literature
inputs. They are not inferred from character tables by this program. Their
sources and justification are given in the manuscript's table "Possible simple
minimal normal subgroups" (`poss-S`) and in the simple-group appendices,
particularly "The remaining finite cases" (`sec:remaining-cases`). The general
sources are the *Atlas of Finite Groups* by Conway, Curtis, Norton, Parker, and
Wilson (1985), and *Linear Algebraic Groups and Finite Groups of Lie Type* by
Malle and Testerman (2011), with the precise results cited in the manuscript.

The program checks the subgroup and cyclic-subgroup counts and compares them
with the bounds computed using these supplied outer-automorphism data. It does
not replace the literature arguments establishing those data.

==> anc/output.txt <==
M5_OUTPUT_FILE|m5-output.txt
GAP_VERSION|4.12.1
PACKAGE_VERSION|aclib|1.3.2
PACKAGE_VERSION|alnuth|3.2.1
PACKAGE_VERSION|atlasrep|2.1.6
PACKAGE_VERSION|autodoc|2022.10.20
PACKAGE_VERSION|autpgrp|1.11
PACKAGE_VERSION|browse|1.8.18
PACKAGE_VERSION|caratinterface|2.3.4
PACKAGE_VERSION|crisp|1.4.5
PACKAGE_VERSION|cryst|4.1.25
PACKAGE_VERSION|crystcat|1.1.10
PACKAGE_VERSION|ctbllib|1.3.4
PACKAGE_VERSION|curlinterface|2.3.1
PACKAGE_VERSION|factint|1.6.3
PACKAGE_VERSION|fga|1.4.0
PACKAGE_VERSION|forms|1.2.9
PACKAGE_VERSION|fusionrings|0.2.1
PACKAGE_VERSION|gapdoc|1.6.6
PACKAGE_VERSION|genss|1.6.8
PACKAGE_VERSION|grape|4.8.5
PACKAGE_VERSION|io|4.8.0
PACKAGE_VERSION|irredsol|1.4.3
PACKAGE_VERSION|laguna|3.9.5
PACKAGE_VERSION|orb|4.9.0
PACKAGE_VERSION|polenta|1.3.10
PACKAGE_VERSION|polycyclic|2.16
PACKAGE_VERSION|primgrp|3.4.2
PACKAGE_VERSION|radiroot|2.9
PACKAGE_VERSION|recog|1.4.2
PACKAGE_VERSION|resclasses|4.7.3
PACKAGE_VERSION|smallgrp|1.5
PACKAGE_VERSION|sophus|1.27
PACKAGE_VERSION|spinsym|1.5.2
PACKAGE_VERSION|tomlib|1.2.9
PACKAGE_VERSION|transgrp|3.6.3
PACKAGE_VERSION|utils|0.77
PACKAGE_VERSION|xgap|4.31
INPUT_NOTE|Outer orders for marks are literature inputs; see README.md.
INPUT_NOTE|For character cases, Out divides d and primes(d) are already in G.
CHARACTER_TABLE|A5|A5|60
CLASS|A5|1|1|1|1|1
CLASS|A5|2|2|15|1|15
CLASS|A5|3|3|20|2|10
CLASS|A5|4|5|12|4|3
CLASS|A5|5|5|12|4|3
MARKS_TABLE|A5|A5|60
SUBGROUP_CLASS|A5|1|1|1
SUBGROUP_CLASS|A5|2|2|15
SUBGROUP_CLASS|A5|3|3|10
SUBGROUP_CLASS|A5|4|4|5
SUBGROUP_CLASS|A5|5|5|6
SUBGROUP_CLASS|A5|6|6|10
SUBGROUP_CLASS|A5|7|10|6
SUBGROUP_CLASS|A5|8|12|5
SUBGROUP_CLASS|A5|9|60|1
MARKS_RESULT|A5|60|2|3|59|59|true
MARKS_TABLE|A7|A7|2520
SUBGROUP_CLASS|A7|1|1|1
SUBGROUP_CLASS|A7|2|2|105
SUBGROUP_CLASS|A7|3|3|35
SUBGROUP_CLASS|A7|4|3|140
SUBGROUP_CLASS|A7|5|4|35
SUBGROUP_CLASS|A7|6|4|105
SUBGROUP_CLASS|A7|7|4|315
SUBGROUP_CLASS|A7|8|5|126
SUBGROUP_CLASS|A7|9|6|105
SUBGROUP_CLASS|A7|10|6|210
SUBGROUP_CLASS|A7|11|6|420
SUBGROUP_CLASS|A7|12|7|120
SUBGROUP_CLASS|A7|13|8|315
SUBGROUP_CLASS|A7|14|9|70
SUBGROUP_CLASS|A7|15|10|126
SUBGROUP_CLASS|A7|16|12|35
SUBGROUP_CLASS|A7|17|12|35
SUBGROUP_CLASS|A7|18|12|35
SUBGROUP_CLASS|A7|19|12|35
SUBGROUP_CLASS|A7|20|12|105
SUBGROUP_CLASS|A7|21|12|105
SUBGROUP_CLASS|A7|22|12|105
SUBGROUP_CLASS|A7|23|18|70
SUBGROUP_CLASS|A7|24|20|126
SUBGROUP_CLASS|A7|25|21|120
SUBGROUP_CLASS|A7|26|24|105
SUBGROUP_CLASS|A7|27|24|105
SUBGROUP_CLASS|A7|28|24|105
SUBGROUP_CLASS|A7|29|24|105
SUBGROUP_CLASS|A7|30|24|105
SUBGROUP_CLASS|A7|31|36|35
SUBGROUP_CLASS|A7|32|36|70
SUBGROUP_CLASS|A7|33|60|21
SUBGROUP_CLASS|A7|34|60|42
SUBGROUP_CLASS|A7|35|72|35
SUBGROUP_CLASS|A7|36|120|21
SUBGROUP_CLASS|A7|37|168|15
SUBGROUP_CLASS|A7|38|168|15
SUBGROUP_CLASS|A7|39|360|7
SUBGROUP_CLASS|A7|40|2520|1
MARKS_RESULT|A7|2520|2|4|3786|118|true
MARKS_TABLE|A8|A8|20160
SUBGROUP_CLASS|A8|1|1|1
SUBGROUP_CLASS|A8|2|2|105
SUBGROUP_CLASS|A8|3|2|210
SUBGROUP_CLASS|A8|4|3|56
SUBGROUP_CLASS|A8|5|3|560
SUBGROUP_CLASS|A8|6|4|70
SUBGROUP_CLASS|A8|7|4|105
SUBGROUP_CLASS|A8|8|4|105
SUBGROUP_CLASS|A8|9|4|315
SUBGROUP_CLASS|A8|10|4|420
SUBGROUP_CLASS|A8|11|4|630
SUBGROUP_CLASS|A8|12|4|630
SUBGROUP_CLASS|A8|13|4|1260
SUBGROUP_CLASS|A8|14|5|336
SUBGROUP_CLASS|A8|15|6|560
SUBGROUP_CLASS|A8|16|6|560
SUBGROUP_CLASS|A8|17|6|840
SUBGROUP_CLASS|A8|18|6|1680
SUBGROUP_CLASS|A8|19|6|1680
SUBGROUP_CLASS|A8|20|7|960
SUBGROUP_CLASS|A8|21|8|15
SUBGROUP_CLASS|A8|22|8|15
SUBGROUP_CLASS|A8|23|8|105
SUBGROUP_CLASS|A8|24|8|210
SUBGROUP_CLASS|A8|25|8|210
SUBGROUP_CLASS|A8|26|8|315
SUBGROUP_CLASS|A8|27|8|315
SUBGROUP_CLASS|A8|28|8|315
SUBGROUP_CLASS|A8|29|8|315
SUBGROUP_CLASS|A8|30|8|630
SUBGROUP_CLASS|A8|31|8|630
SUBGROUP_CLASS|A8|32|8|630
SUBGROUP_CLASS|A8|33|8|630
SUBGROUP_CLASS|A8|34|8|1260
SUBGROUP_CLASS|A8|35|8|1260
SUBGROUP_CLASS|A8|36|9|280
SUBGROUP_CLASS|A8|37|10|336
SUBGROUP_CLASS|A8|38|12|70
SUBGROUP_CLASS|A8|39|12|280
SUBGROUP_CLASS|A8|40|12|280
SUBGROUP_CLASS|A8|41|12|280
SUBGROUP_CLASS|A8|42|12|420
SUBGROUP_CLASS|A8|43|12|420
SUBGROUP_CLASS|A8|44|12|420
SUBGROUP_CLASS|A8|45|12|840
SUBGROUP_CLASS|A8|46|12|840
SUBGROUP_CLASS|A8|47|12|1680
SUBGROUP_CLASS|A8|48|15|336
SUBGROUP_CLASS|A8|49|16|35
SUBGROUP_CLASS|A8|50|16|315
SUBGROUP_CLASS|A8|51|16|315
SUBGROUP_CLASS|A8|52|16|315
SUBGROUP_CLASS|A8|53|16|315
SUBGROUP_CLASS|A8|54|16|315
SUBGROUP_CLASS|A8|55|16|315
SUBGROUP_CLASS|A8|56|16|630
SUBGROUP_CLASS|A8|57|16|630
SUBGROUP_CLASS|A8|58|16|630
SUBGROUP_CLASS|A8|59|18|280
SUBGROUP_CLASS|A8|60|18|560
SUBGROUP_CLASS|A8|61|18|560
SUBGROUP_CLASS|A8|62|20|1008
SUBGROUP_CLASS|A8|63|21|960
SUBGROUP_CLASS|A8|64|24|210
SUBGROUP_CLASS|A8|65|24|420
SUBGROUP_CLASS|A8|66|24|420
SUBGROUP_CLASS|A8|67|24|420
SUBGROUP_CLASS|A8|68|24|420
SUBGROUP_CLASS|A8|69|24|420
SUBGROUP_CLASS|A8|70|24|420
SUBGROUP_CLASS|A8|71|24|420
SUBGROUP_CLASS|A8|72|24|420
SUBGROUP_CLASS|A8|73|24|420
SUBGROUP_CLASS|A8|74|24|420
SUBGROUP_CLASS|A8|75|24|840
SUBGROUP_CLASS|A8|76|24|840
SUBGROUP_CLASS|A8|77|24|840
SUBGROUP_CLASS|A8|78|24|840
SUBGROUP_CLASS|A8|79|30|336
SUBGROUP_CLASS|A8|80|32|105
SUBGROUP_CLASS|A8|81|32|105
SUBGROUP_CLASS|A8|82|32|105
SUBGROUP_CLASS|A8|83|32|315
SUBGROUP_CLASS|A8|84|32|315
SUBGROUP_CLASS|A8|85|32|315
SUBGROUP_CLASS|A8|86|32|315
SUBGROUP_CLASS|A8|87|36|280
SUBGROUP_CLASS|A8|88|36|280
SUBGROUP_CLASS|A8|89|36|280
SUBGROUP_CLASS|A8|90|36|280
SUBGROUP_CLASS|A8|91|48|35
SUBGROUP_CLASS|A8|92|48|35
SUBGROUP_CLASS|A8|93|48|70
SUBGROUP_CLASS|A8|94|48|210
SUBGROUP_CLASS|A8|95|48|210
SUBGROUP_CLASS|A8|96|48|420
SUBGROUP_CLASS|A8|97|48|420
SUBGROUP_CLASS|A8|98|48|420
SUBGROUP_CLASS|A8|99|56|120
SUBGROUP_CLASS|A8|100|56|120
SUBGROUP_CLASS|A8|101|60|56
SUBGROUP_CLASS|A8|102|60|168
SUBGROUP_CLASS|A8|103|60|336
SUBGROUP_CLASS|A8|104|64|315
SUBGROUP_CLASS|A8|105|72|280
SUBGROUP_CLASS|A8|106|72|280
SUBGROUP_CLASS|A8|107|96|35
SUBGROUP_CLASS|A8|108|96|35
SUBGROUP_CLASS|A8|109|96|105
SUBGROUP_CLASS|A8|110|96|105
SUBGROUP_CLASS|A8|111|96|105
SUBGROUP_CLASS|A8|112|96|105
SUBGROUP_CLASS|A8|113|96|105
SUBGROUP_CLASS|A8|114|96|210
SUBGROUP_CLASS|A8|115|120|168
SUBGROUP_CLASS|A8|116|120|168
SUBGROUP_CLASS|A8|117|144|35
SUBGROUP_CLASS|A8|118|168|120
SUBGROUP_CLASS|A8|119|168|120
SUBGROUP_CLASS|A8|120|168|120
SUBGROUP_CLASS|A8|121|168|120
SUBGROUP_CLASS|A8|122|168|120
SUBGROUP_CLASS|A8|123|180|56
SUBGROUP_CLASS|A8|124|192|105
SUBGROUP_CLASS|A8|125|192|105
SUBGROUP_CLASS|A8|126|192|105
SUBGROUP_CLASS|A8|127|288|35
SUBGROUP_CLASS|A8|128|288|35
SUBGROUP_CLASS|A8|129|288|35
SUBGROUP_CLASS|A8|130|360|28
SUBGROUP_CLASS|A8|131|360|56
SUBGROUP_CLASS|A8|132|576|35
SUBGROUP_CLASS|A8|133|720|28
SUBGROUP_CLASS|A8|134|1344|15
SUBGROUP_CLASS|A8|135|1344|15
SUBGROUP_CLASS|A8|136|2520|8
SUBGROUP_CLASS|A8|137|20160|1
MARKS_RESULT|A8|20160|2|4|48337|118|true
MARKS_TABLE|L3(4)|L3(4)|20160
SUBGROUP_CLASS|L3(4)|1|1|1
SUBGROUP_CLASS|L3(4)|2|2|315
SUBGROUP_CLASS|L3(4)|3|3|1120
SUBGROUP_CLASS|L3(4)|4|4|630
SUBGROUP_CLASS|L3(4)|5|4|630
SUBGROUP_CLASS|L3(4)|6|4|630
SUBGROUP_CLASS|L3(4)|7|4|210
SUBGROUP_CLASS|L3(4)|8|4|210
SUBGROUP_CLASS|L3(4)|9|4|210
SUBGROUP_CLASS|L3(4)|10|4|210
SUBGROUP_CLASS|L3(4)|11|4|105
SUBGROUP_CLASS|L3(4)|12|4|210
SUBGROUP_CLASS|L3(4)|13|4|210
SUBGROUP_CLASS|L3(4)|14|5|2016
SUBGROUP_CLASS|L3(4)|15|6|3360
SUBGROUP_CLASS|L3(4)|16|7|960
SUBGROUP_CLASS|L3(4)|17|8|315
SUBGROUP_CLASS|L3(4)|18|8|315
SUBGROUP_CLASS|L3(4)|19|8|315
SUBGROUP_CLASS|L3(4)|20|8|315
SUBGROUP_CLASS|L3(4)|21|8|315
SUBGROUP_CLASS|L3(4)|22|8|1260
SUBGROUP_CLASS|L3(4)|23|8|1260
SUBGROUP_CLASS|L3(4)|24|8|1260
SUBGROUP_CLASS|L3(4)|25|8|1260
SUBGROUP_CLASS|L3(4)|26|9|280
SUBGROUP_CLASS|L3(4)|27|10|2016
SUBGROUP_CLASS|L3(4)|28|12|840
SUBGROUP_CLASS|L3(4)|29|12|840
SUBGROUP_CLASS|L3(4)|30|12|840
SUBGROUP_CLASS|L3(4)|31|12|840
SUBGROUP_CLASS|L3(4)|32|12|840
SUBGROUP_CLASS|L3(4)|33|12|840
SUBGROUP_CLASS|L3(4)|34|12|1680
SUBGROUP_CLASS|L3(4)|35|16|21
SUBGROUP_CLASS|L3(4)|36|16|21
SUBGROUP_CLASS|L3(4)|37|16|105
SUBGROUP_CLASS|L3(4)|38|16|105
SUBGROUP_CLASS|L3(4)|39|16|105
SUBGROUP_CLASS|L3(4)|40|16|315
SUBGROUP_CLASS|L3(4)|41|16|315
SUBGROUP_CLASS|L3(4)|42|16|315
SUBGROUP_CLASS|L3(4)|43|16|315
SUBGROUP_CLASS|L3(4)|44|16|315
SUBGROUP_CLASS|L3(4)|45|16|315
SUBGROUP_CLASS|L3(4)|46|16|315
SUBGROUP_CLASS|L3(4)|47|16|315
SUBGROUP_CLASS|L3(4)|48|16|315
SUBGROUP_CLASS|L3(4)|49|16|315
SUBGROUP_CLASS|L3(4)|50|18|280
SUBGROUP_CLASS|L3(4)|51|21|960
SUBGROUP_CLASS|L3(4)|52|24|840
SUBGROUP_CLASS|L3(4)|53|24|840
SUBGROUP_CLASS|L3(4)|54|24|840
SUBGROUP_CLASS|L3(4)|55|24|840
SUBGROUP_CLASS|L3(4)|56|24|840
SUBGROUP_CLASS|L3(4)|57|24|840
SUBGROUP_CLASS|L3(4)|58|32|315
SUBGROUP_CLASS|L3(4)|59|32|315
SUBGROUP_CLASS|L3(4)|60|32|315
SUBGROUP_CLASS|L3(4)|61|32|315
SUBGROUP_CLASS|L3(4)|62|32|315
SUBGROUP_CLASS|L3(4)|63|36|280
SUBGROUP_CLASS|L3(4)|64|36|280
SUBGROUP_CLASS|L3(4)|65|36|280
SUBGROUP_CLASS|L3(4)|66|48|210
SUBGROUP_CLASS|L3(4)|67|48|210
SUBGROUP_CLASS|L3(4)|68|48|420
SUBGROUP_CLASS|L3(4)|69|48|420
SUBGROUP_CLASS|L3(4)|70|48|420
SUBGROUP_CLASS|L3(4)|71|60|336
SUBGROUP_CLASS|L3(4)|72|60|336
SUBGROUP_CLASS|L3(4)|73|60|336
SUBGROUP_CLASS|L3(4)|74|60|336
SUBGROUP_CLASS|L3(4)|75|60|336
SUBGROUP_CLASS|L3(4)|76|60|336
SUBGROUP_CLASS|L3(4)|77|60|336
SUBGROUP_CLASS|L3(4)|78|64|105
SUBGROUP_CLASS|L3(4)|79|72|280
SUBGROUP_CLASS|L3(4)|80|80|126
SUBGROUP_CLASS|L3(4)|81|80|126
SUBGROUP_CLASS|L3(4)|82|96|210
SUBGROUP_CLASS|L3(4)|83|96|210
SUBGROUP_CLASS|L3(4)|84|160|126
SUBGROUP_CLASS|L3(4)|85|160|126
SUBGROUP_CLASS|L3(4)|86|168|120
SUBGROUP_CLASS|L3(4)|87|168|120
SUBGROUP_CLASS|L3(4)|88|168|120
SUBGROUP_CLASS|L3(4)|89|192|105
SUBGROUP_CLASS|L3(4)|90|360|56
SUBGROUP_CLASS|L3(4)|91|360|56
SUBGROUP_CLASS|L3(4)|92|360|56
SUBGROUP_CLASS|L3(4)|93|960|21
SUBGROUP_CLASS|L3(4)|94|960|21
SUBGROUP_CLASS|L3(4)|95|20160|1
MARKS_RESULT|L3(4)|20160|12|4|44877|118|true
MARKS_TABLE|M11|M11|7920
SUBGROUP_CLASS|M11|1|1|1
SUBGROUP_CLASS|M11|2|2|165
SUBGROUP_CLASS|M11|3|3|220
SUBGROUP_CLASS|M11|4|4|330
SUBGROUP_CLASS|M11|5|4|495
SUBGROUP_CLASS|M11|6|5|396
SUBGROUP_CLASS|M11|7|6|220
SUBGROUP_CLASS|M11|8|6|660
SUBGROUP_CLASS|M11|9|6|660
SUBGROUP_CLASS|M11|10|8|165
SUBGROUP_CLASS|M11|11|8|495
SUBGROUP_CLASS|M11|12|8|495
SUBGROUP_CLASS|M11|13|9|55
SUBGROUP_CLASS|M11|14|10|396
SUBGROUP_CLASS|M11|15|11|144
SUBGROUP_CLASS|M11|16|12|330
SUBGROUP_CLASS|M11|17|12|660
SUBGROUP_CLASS|M11|18|16|495
SUBGROUP_CLASS|M11|19|18|55
SUBGROUP_CLASS|M11|20|18|220
SUBGROUP_CLASS|M11|21|20|396
SUBGROUP_CLASS|M11|22|24|165
SUBGROUP_CLASS|M11|23|24|330
SUBGROUP_CLASS|M11|24|36|55
SUBGROUP_CLASS|M11|25|36|110
SUBGROUP_CLASS|M11|26|36|110
SUBGROUP_CLASS|M11|27|48|165
SUBGROUP_CLASS|M11|28|55|144
SUBGROUP_CLASS|M11|29|60|66
SUBGROUP_CLASS|M11|30|60|132
SUBGROUP_CLASS|M11|31|72|55
SUBGROUP_CLASS|M11|32|72|55
SUBGROUP_CLASS|M11|33|72|55
SUBGROUP_CLASS|M11|34|120|66
SUBGROUP_CLASS|M11|35|144|55
SUBGROUP_CLASS|M11|36|360|11
SUBGROUP_CLASS|M11|37|660|12
SUBGROUP_CLASS|M11|38|720|11
SUBGROUP_CLASS|M11|39|7920|1
MARKS_RESULT|M11|7920|1|4|8651|118|true
MARKS_TABLE|J1|J1|175560
SUBGROUP_CLASS|J1|1|1|1
SUBGROUP_CLASS|J1|2|2|1463
SUBGROUP_CLASS|J1|3|3|2926
SUBGROUP_CLASS|J1|4|4|7315
SUBGROUP_CLASS|J1|5|5|2926
SUBGROUP_CLASS|J1|6|6|2926
SUBGROUP_CLASS|J1|7|6|14630
SUBGROUP_CLASS|J1|8|6|14630
SUBGROUP_CLASS|J1|9|7|4180
SUBGROUP_CLASS|J1|10|8|1045
SUBGROUP_CLASS|J1|11|10|2926
SUBGROUP_CLASS|J1|12|10|8778
SUBGROUP_CLASS|J1|13|10|8778
SUBGROUP_CLASS|J1|14|11|1596
SUBGROUP_CLASS|J1|15|12|7315
SUBGROUP_CLASS|J1|16|12|14630
SUBGROUP_CLASS|J1|17|14|4180
SUBGROUP_CLASS|J1|18|15|2926
SUBGROUP_CLASS|J1|19|19|1540
SUBGROUP_CLASS|J1|20|20|8778
SUBGROUP_CLASS|J1|21|21|4180
SUBGROUP_CLASS|J1|22|22|1596
SUBGROUP_CLASS|J1|23|24|7315
SUBGROUP_CLASS|J1|24|30|2926
SUBGROUP_CLASS|J1|25|30|2926
SUBGROUP_CLASS|J1|26|30|2926
SUBGROUP_CLASS|J1|27|38|1540
SUBGROUP_CLASS|J1|28|42|4180
SUBGROUP_CLASS|J1|29|55|1596
SUBGROUP_CLASS|J1|30|56|1045
SUBGROUP_CLASS|J1|31|57|1540
SUBGROUP_CLASS|J1|32|60|1463
SUBGROUP_CLASS|J1|33|60|2926
SUBGROUP_CLASS|J1|34|60|2926
SUBGROUP_CLASS|J1|35|110|1596
SUBGROUP_CLASS|J1|36|114|1540
SUBGROUP_CLASS|J1|37|120|1463
SUBGROUP_CLASS|J1|38|168|1045
SUBGROUP_CLASS|J1|39|660|266
SUBGROUP_CLASS|J1|40|175560|1
MARKS_RESULT|J1|175560|1|6|158485|472|true
MARKS_TABLE|U3(4)|U3(4)|62400
SUBGROUP_CLASS|U3(4)|1|1|1
SUBGROUP_CLASS|U3(4)|2|2|195
SUBGROUP_CLASS|U3(4)|3|3|2080
SUBGROUP_CLASS|U3(4)|4|4|65
SUBGROUP_CLASS|U3(4)|5|4|1950
SUBGROUP_CLASS|U3(4)|6|5|208
SUBGROUP_CLASS|U3(4)|7|5|1248
SUBGROUP_CLASS|U3(4)|8|6|2080
SUBGROUP_CLASS|U3(4)|9|8|975
SUBGROUP_CLASS|U3(4)|10|10|3120
SUBGROUP_CLASS|U3(4)|11|10|1248
SUBGROUP_CLASS|U3(4)|12|12|1040
SUBGROUP_CLASS|U3(4)|13|13|1600
SUBGROUP_CLASS|U3(4)|14|15|2080
SUBGROUP_CLASS|U3(4)|15|16|325
SUBGROUP_CLASS|U3(4)|16|16|975
SUBGROUP_CLASS|U3(4)|17|16|975
SUBGROUP_CLASS|U3(4)|18|20|1040
SUBGROUP_CLASS|U3(4)|19|25|416
SUBGROUP_CLASS|U3(4)|20|30|2080
SUBGROUP_CLASS|U3(4)|21|32|975
SUBGROUP_CLASS|U3(4)|22|39|1600
SUBGROUP_CLASS|U3(4)|23|48|1300
SUBGROUP_CLASS|U3(4)|24|50|1248
SUBGROUP_CLASS|U3(4)|25|60|1040
SUBGROUP_CLASS|U3(4)|26|60|208
SUBGROUP_CLASS|U3(4)|27|64|65
SUBGROUP_CLASS|U3(4)|28|75|416
SUBGROUP_CLASS|U3(4)|29|150|416
SUBGROUP_CLASS|U3(4)|30|192|65
SUBGROUP_CLASS|U3(4)|31|300|208
SUBGROUP_CLASS|U3(4)|32|320|65
SUBGROUP_CLASS|U3(4)|33|960|65
SUBGROUP_CLASS|U3(4)|34|62400|1
MARKS_RESULT|U3(4)|62400|4|4|31373|118|true
MARKS_TABLE|Sz(8)|Sz(8)|29120
SUBGROUP_CLASS|Sz(8)|1|1|1
SUBGROUP_CLASS|Sz(8)|2|2|455
SUBGROUP_CLASS|Sz(8)|3|4|1820
SUBGROUP_CLASS|Sz(8)|4|4|455
SUBGROUP_CLASS|Sz(8)|5|5|1456
SUBGROUP_CLASS|Sz(8)|6|7|2080
SUBGROUP_CLASS|Sz(8)|7|8|65
SUBGROUP_CLASS|Sz(8)|8|8|910
SUBGROUP_CLASS|Sz(8)|9|8|910
SUBGROUP_CLASS|Sz(8)|10|8|910
SUBGROUP_CLASS|Sz(8)|11|10|1456
SUBGROUP_CLASS|Sz(8)|12|13|560
SUBGROUP_CLASS|Sz(8)|13|14|2080
SUBGROUP_CLASS|Sz(8)|14|16|455
SUBGROUP_CLASS|Sz(8)|15|20|1456
SUBGROUP_CLASS|Sz(8)|16|26|560
SUBGROUP_CLASS|Sz(8)|17|32|455
SUBGROUP_CLASS|Sz(8)|18|52|560
SUBGROUP_CLASS|Sz(8)|19|56|520
SUBGROUP_CLASS|Sz(8)|20|64|65
SUBGROUP_CLASS|Sz(8)|21|448|65
SUBGROUP_CLASS|Sz(8)|22|29120|1
MARKS_RESULT|Sz(8)|29120|3|5|17295|236|true
MARKS_ROW|1|3786|472
MARKS_TABLE|L2(11)|L2(11)|660
SUBGROUP_CLASS|L2(11)|1|1|1
SUBGROUP_CLASS|L2(11)|2|2|55
SUBGROUP_CLASS|L2(11)|3|3|55
SUBGROUP_CLASS|L2(11)|4|4|55
SUBGROUP_CLASS|L2(11)|5|5|66
SUBGROUP_CLASS|L2(11)|6|6|55
SUBGROUP_CLASS|L2(11)|7|6|55
SUBGROUP_CLASS|L2(11)|8|6|55
SUBGROUP_CLASS|L2(11)|9|10|66
SUBGROUP_CLASS|L2(11)|10|11|12
SUBGROUP_CLASS|L2(11)|11|12|55
SUBGROUP_CLASS|L2(11)|12|12|55
SUBGROUP_CLASS|L2(11)|13|55|12
SUBGROUP_CLASS|L2(11)|14|60|11
SUBGROUP_CLASS|L2(11)|15|60|11
SUBGROUP_CLASS|L2(11)|16|660|1
MARKS_RESULT|L2(11)|660|2|4|620|118|true
MARKS_TABLE|L2(13)|L2(13)|1092
SUBGROUP_CLASS|L2(13)|1|1|1
SUBGROUP_CLASS|L2(13)|2|2|91
SUBGROUP_CLASS|L2(13)|3|3|91
SUBGROUP_CLASS|L2(13)|4|4|91
SUBGROUP_CLASS|L2(13)|5|6|91
SUBGROUP_CLASS|L2(13)|6|6|91
SUBGROUP_CLASS|L2(13)|7|6|91
SUBGROUP_CLASS|L2(13)|8|7|78
SUBGROUP_CLASS|L2(13)|9|12|91
SUBGROUP_CLASS|L2(13)|10|12|91
SUBGROUP_CLASS|L2(13)|11|13|14
SUBGROUP_CLASS|L2(13)|12|14|78
SUBGROUP_CLASS|L2(13)|13|26|14
SUBGROUP_CLASS|L2(13)|14|39|14
SUBGROUP_CLASS|L2(13)|15|78|14
SUBGROUP_CLASS|L2(13)|16|1092|1
MARKS_RESULT|L2(13)|1092|2|4|942|118|true
MARKS_TABLE|L2(16)|L2(16)|4080
SUBGROUP_CLASS|L2(16)|1|1|1
SUBGROUP_CLASS|L2(16)|2|2|255
SUBGROUP_CLASS|L2(16)|3|3|136
SUBGROUP_CLASS|L2(16)|4|4|85
SUBGROUP_CLASS|L2(16)|5|4|255
SUBGROUP_CLASS|L2(16)|6|4|255
SUBGROUP_CLASS|L2(16)|7|5|136
SUBGROUP_CLASS|L2(16)|8|6|680
SUBGROUP_CLASS|L2(16)|9|8|255
SUBGROUP_CLASS|L2(16)|10|10|408
SUBGROUP_CLASS|L2(16)|11|12|340
SUBGROUP_CLASS|L2(16)|12|15|136
SUBGROUP_CLASS|L2(16)|13|16|17
SUBGROUP_CLASS|L2(16)|14|17|120
SUBGROUP_CLASS|L2(16)|15|30|136
SUBGROUP_CLASS|L2(16)|16|34|120
SUBGROUP_CLASS|L2(16)|17|48|17
SUBGROUP_CLASS|L2(16)|18|60|68
SUBGROUP_CLASS|L2(16)|19|80|17
SUBGROUP_CLASS|L2(16)|20|240|17
SUBGROUP_CLASS|L2(16)|21|4080|1
MARKS_RESULT|L2(16)|4080|4|4|3455|118|true
MARKS_TABLE|L2(19)|L2(19)|3420
SUBGROUP_CLASS|L2(19)|1|1|1
SUBGROUP_CLASS|L2(19)|2|2|171
SUBGROUP_CLASS|L2(19)|3|3|190
SUBGROUP_CLASS|L2(19)|4|4|285
SUBGROUP_CLASS|L2(19)|5|5|171
SUBGROUP_CLASS|L2(19)|6|6|570
SUBGROUP_CLASS|L2(19)|7|9|190
SUBGROUP_CLASS|L2(19)|8|10|171
SUBGROUP_CLASS|L2(19)|9|10|171
SUBGROUP_CLASS|L2(19)|10|10|171
SUBGROUP_CLASS|L2(19)|11|12|285
SUBGROUP_CLASS|L2(19)|12|18|190
SUBGROUP_CLASS|L2(19)|13|19|20
SUBGROUP_CLASS|L2(19)|14|20|171
SUBGROUP_CLASS|L2(19)|15|57|20
SUBGROUP_CLASS|L2(19)|16|60|57
SUBGROUP_CLASS|L2(19)|17|60|57
SUBGROUP_CLASS|L2(19)|18|171|20
SUBGROUP_CLASS|L2(19)|19|3420|1
MARKS_RESULT|L2(19)|3420|2|4|2912|118|true
MARKS_TABLE|L2(23)|L2(23)|6072
SUBGROUP_CLASS|L2(23)|1|1|1
SUBGROUP_CLASS|L2(23)|2|2|253
SUBGROUP_CLASS|L2(23)|3|3|253
SUBGROUP_CLASS|L2(23)|4|4|253
SUBGROUP_CLASS|L2(23)|5|4|253
SUBGROUP_CLASS|L2(23)|6|4|253
SUBGROUP_CLASS|L2(23)|7|6|253
SUBGROUP_CLASS|L2(23)|8|6|506
SUBGROUP_CLASS|L2(23)|9|6|506
SUBGROUP_CLASS|L2(23)|10|8|759
SUBGROUP_CLASS|L2(23)|11|11|276
SUBGROUP_CLASS|L2(23)|12|12|253
SUBGROUP_CLASS|L2(23)|13|12|253
SUBGROUP_CLASS|L2(23)|14|12|253
SUBGROUP_CLASS|L2(23)|15|12|253
SUBGROUP_CLASS|L2(23)|16|12|253
SUBGROUP_CLASS|L2(23)|17|22|276
SUBGROUP_CLASS|L2(23)|18|23|24
SUBGROUP_CLASS|L2(23)|19|24|253
SUBGROUP_CLASS|L2(23)|20|24|253
SUBGROUP_CLASS|L2(23)|21|24|253
SUBGROUP_CLASS|L2(23)|22|253|24
SUBGROUP_CLASS|L2(23)|23|6072|1
MARKS_RESULT|L2(23)|6072|2|4|5915|118|true
MARKS_TABLE|L2(25)|L2(25)|7800
SUBGROUP_CLASS|L2(25)|1|1|1
SUBGROUP_CLASS|L2(25)|2|2|325
SUBGROUP_CLASS|L2(25)|3|3|325
SUBGROUP_CLASS|L2(25)|4|4|325
SUBGROUP_CLASS|L2(25)|5|4|325
SUBGROUP_CLASS|L2(25)|6|4|325
SUBGROUP_CLASS|L2(25)|7|5|78
SUBGROUP_CLASS|L2(25)|8|5|78
SUBGROUP_CLASS|L2(25)|9|6|325
SUBGROUP_CLASS|L2(25)|10|6|650
SUBGROUP_CLASS|L2(25)|11|6|650
SUBGROUP_CLASS|L2(25)|12|8|975
SUBGROUP_CLASS|L2(25)|13|10|390
SUBGROUP_CLASS|L2(25)|14|10|390
SUBGROUP_CLASS|L2(25)|15|12|325
SUBGROUP_CLASS|L2(25)|16|12|325
SUBGROUP_CLASS|L2(25)|17|12|325
SUBGROUP_CLASS|L2(25)|18|12|325
SUBGROUP_CLASS|L2(25)|19|12|325
SUBGROUP_CLASS|L2(25)|20|13|300
SUBGROUP_CLASS|L2(25)|21|20|390
SUBGROUP_CLASS|L2(25)|22|20|390
SUBGROUP_CLASS|L2(25)|23|24|325
SUBGROUP_CLASS|L2(25)|24|24|325
SUBGROUP_CLASS|L2(25)|25|24|325
SUBGROUP_CLASS|L2(25)|26|25|26
SUBGROUP_CLASS|L2(25)|27|26|300
SUBGROUP_CLASS|L2(25)|28|50|26
SUBGROUP_CLASS|L2(25)|29|60|65
SUBGROUP_CLASS|L2(25)|30|60|65
SUBGROUP_CLASS|L2(25)|31|75|26
SUBGROUP_CLASS|L2(25)|32|100|26
SUBGROUP_CLASS|L2(25)|33|120|65
SUBGROUP_CLASS|L2(25)|34|120|65
SUBGROUP_CLASS|L2(25)|35|150|26
SUBGROUP_CLASS|L2(25)|36|300|26
SUBGROUP_CLASS|L2(25)|37|7800|1
MARKS_RESULT|L2(25)|7800|4|4|9559|118|true
MARKS_TABLE|L2(27)|L2(27)|9828
SUBGROUP_CLASS|L2(27)|1|1|1
SUBGROUP_CLASS|L2(27)|2|2|351
SUBGROUP_CLASS|L2(27)|3|3|364
SUBGROUP_CLASS|L2(27)|4|4|819
SUBGROUP_CLASS|L2(27)|5|7|351
SUBGROUP_CLASS|L2(27)|6|9|364
SUBGROUP_CLASS|L2(27)|7|12|819
SUBGROUP_CLASS|L2(27)|8|13|378
SUBGROUP_CLASS|L2(27)|9|14|351
SUBGROUP_CLASS|L2(27)|10|14|351
SUBGROUP_CLASS|L2(27)|11|14|351
SUBGROUP_CLASS|L2(27)|12|26|378
SUBGROUP_CLASS|L2(27)|13|27|28
SUBGROUP_CLASS|L2(27)|14|28|351
SUBGROUP_CLASS|L2(27)|15|351|28
SUBGROUP_CLASS|L2(27)|16|9828|1
MARKS_RESULT|L2(27)|9828|6|4|5286|118|true
MARKS_TABLE|L2(29)|L2(29)|12180
SUBGROUP_CLASS|L2(29)|1|1|1
SUBGROUP_CLASS|L2(29)|2|2|435
SUBGROUP_CLASS|L2(29)|3|3|406
SUBGROUP_CLASS|L2(29)|4|4|1015
SUBGROUP_CLASS|L2(29)|5|5|406
SUBGROUP_CLASS|L2(29)|6|6|2030
SUBGROUP_CLASS|L2(29)|7|7|435
SUBGROUP_CLASS|L2(29)|8|10|1218
SUBGROUP_CLASS|L2(29)|9|12|1015
SUBGROUP_CLASS|L2(29)|10|14|435
SUBGROUP_CLASS|L2(29)|11|14|435
SUBGROUP_CLASS|L2(29)|12|14|435
SUBGROUP_CLASS|L2(29)|13|15|406
SUBGROUP_CLASS|L2(29)|14|28|435
SUBGROUP_CLASS|L2(29)|15|29|30
SUBGROUP_CLASS|L2(29)|16|30|406
SUBGROUP_CLASS|L2(29)|17|58|30
SUBGROUP_CLASS|L2(29)|18|60|203
SUBGROUP_CLASS|L2(29)|19|60|203
SUBGROUP_CLASS|L2(29)|20|203|30
SUBGROUP_CLASS|L2(29)|21|406|30
SUBGROUP_CLASS|L2(29)|22|12180|1
MARKS_RESULT|L2(29)|12180|2|5|10040|236|true
MARKS_TABLE|L2(31)|L2(31)|14880
SUBGROUP_CLASS|L2(31)|1|1|1
SUBGROUP_CLASS|L2(31)|2|2|465
SUBGROUP_CLASS|L2(31)|3|3|496
SUBGROUP_CLASS|L2(31)|4|4|620
SUBGROUP_CLASS|L2(31)|5|4|620
SUBGROUP_CLASS|L2(31)|6|4|465
SUBGROUP_CLASS|L2(31)|7|5|496
SUBGROUP_CLASS|L2(31)|8|6|2480
SUBGROUP_CLASS|L2(31)|9|8|930
SUBGROUP_CLASS|L2(31)|10|8|930
SUBGROUP_CLASS|L2(31)|11|8|465
SUBGROUP_CLASS|L2(31)|12|10|1488
SUBGROUP_CLASS|L2(31)|13|12|620
SUBGROUP_CLASS|L2(31)|14|12|620
SUBGROUP_CLASS|L2(31)|15|15|496
SUBGROUP_CLASS|L2(31)|16|16|465
SUBGROUP_CLASS|L2(31)|17|16|465
SUBGROUP_CLASS|L2(31)|18|16|465
SUBGROUP_CLASS|L2(31)|19|24|620
SUBGROUP_CLASS|L2(31)|20|24|620
SUBGROUP_CLASS|L2(31)|21|30|496
SUBGROUP_CLASS|L2(31)|22|31|32
SUBGROUP_CLASS|L2(31)|23|32|465
SUBGROUP_CLASS|L2(31)|24|60|248
SUBGROUP_CLASS|L2(31)|25|60|248
SUBGROUP_CLASS|L2(31)|26|93|32
SUBGROUP_CLASS|L2(31)|27|155|32
SUBGROUP_CLASS|L2(31)|28|465|32
SUBGROUP_CLASS|L2(31)|29|14880|1
MARKS_RESULT|L2(31)|14880|2|4|15413|118|true
MARKS_TABLE|L2(32)|L2(32)|32736
SUBGROUP_CLASS|L2(32)|1|1|1
SUBGROUP_CLASS|L2(32)|2|2|1023
SUBGROUP_CLASS|L2(32)|3|3|496
SUBGROUP_CLASS|L2(32)|4|4|1023
SUBGROUP_CLASS|L2(32)|5|4|1023
SUBGROUP_CLASS|L2(32)|6|4|1023
SUBGROUP_CLASS|L2(32)|7|4|1023
SUBGROUP_CLASS|L2(32)|8|4|1023
SUBGROUP_CLASS|L2(32)|9|6|5456
SUBGROUP_CLASS|L2(32)|10|8|1023
SUBGROUP_CLASS|L2(32)|11|8|1023
SUBGROUP_CLASS|L2(32)|12|8|1023
SUBGROUP_CLASS|L2(32)|13|8|1023
SUBGROUP_CLASS|L2(32)|14|8|1023
SUBGROUP_CLASS|L2(32)|15|11|496
SUBGROUP_CLASS|L2(32)|16|16|1023
SUBGROUP_CLASS|L2(32)|17|22|1488
SUBGROUP_CLASS|L2(32)|18|31|528
SUBGROUP_CLASS|L2(32)|19|32|33
SUBGROUP_CLASS|L2(32)|20|33|496
SUBGROUP_CLASS|L2(32)|21|62|528
SUBGROUP_CLASS|L2(32)|22|66|496
SUBGROUP_CLASS|L2(32)|23|992|33
SUBGROUP_CLASS|L2(32)|24|32736|1
MARKS_RESULT|L2(32)|32736|5|5|22328|236|true
MARKS_TABLE|L2(64)|L2(64)|262080
SUBGROUP_CLASS|L2(64)|1|1|1
SUBGROUP_CLASS|L2(64)|2|2|4095
SUBGROUP_CLASS|L2(64)|3|3|2080
SUBGROUP_CLASS|L2(64)|4|4|4095
SUBGROUP_CLASS|L2(64)|5|4|4095
SUBGROUP_CLASS|L2(64)|6|4|4095
SUBGROUP_CLASS|L2(64)|7|4|4095
SUBGROUP_CLASS|L2(64)|8|4|4095
SUBGROUP_CLASS|L2(64)|9|4|4095
SUBGROUP_CLASS|L2(64)|10|4|4095
SUBGROUP_CLASS|L2(64)|11|4|4095
SUBGROUP_CLASS|L2(64)|12|4|4095
SUBGROUP_CLASS|L2(64)|13|4|4095
SUBGROUP_CLASS|L2(64)|14|4|1365
SUBGROUP_CLASS|L2(64)|15|5|2016
SUBGROUP_CLASS|L2(64)|16|6|43680
SUBGROUP_CLASS|L2(64)|17|7|2080
SUBGROUP_CLASS|L2(64)|18|8|4095
SUBGROUP_CLASS|L2(64)|19|8|4095
SUBGROUP_CLASS|L2(64)|20|8|4095
SUBGROUP_CLASS|L2(64)|21|8|4095
SUBGROUP_CLASS|L2(64)|22|8|4095
SUBGROUP_CLASS|L2(64)|23|8|4095
SUBGROUP_CLASS|L2(64)|24|8|4095
SUBGROUP_CLASS|L2(64)|25|8|4095
SUBGROUP_CLASS|L2(64)|26|8|4095
SUBGROUP_CLASS|L2(64)|27|8|4095
SUBGROUP_CLASS|L2(64)|28|8|4095
SUBGROUP_CLASS|L2(64)|29|8|4095
SUBGROUP_CLASS|L2(64)|30|8|4095
SUBGROUP_CLASS|L2(64)|31|8|4095
SUBGROUP_CLASS|L2(64)|32|8|4095
SUBGROUP_CLASS|L2(64)|33|8|4095
SUBGROUP_CLASS|L2(64)|34|8|4095
SUBGROUP_CLASS|L2(64)|35|8|4095
SUBGROUP_CLASS|L2(64)|36|8|4095
SUBGROUP_CLASS|L2(64)|37|8|4095
SUBGROUP_CLASS|L2(64)|38|8|4095
SUBGROUP_CLASS|L2(64)|39|8|4095
SUBGROUP_CLASS|L2(64)|40|8|585
SUBGROUP_CLASS|L2(64)|41|9|2080
SUBGROUP_CLASS|L2(64)|42|10|26208
SUBGROUP_CLASS|L2(64)|43|12|21840
SUBGROUP_CLASS|L2(64)|44|13|2016
SUBGROUP_CLASS|L2(64)|45|14|18720
SUBGROUP_CLASS|L2(64)|46|16|4095
SUBGROUP_CLASS|L2(64)|47|16|4095
SUBGROUP_CLASS|L2(64)|48|16|4095
SUBGROUP_CLASS|L2(64)|49|16|4095
SUBGROUP_CLASS|L2(64)|50|16|4095
SUBGROUP_CLASS|L2(64)|51|16|4095
SUBGROUP_CLASS|L2(64)|52|16|4095
SUBGROUP_CLASS|L2(64)|53|16|4095
SUBGROUP_CLASS|L2(64)|54|16|4095
SUBGROUP_CLASS|L2(64)|55|16|4095
SUBGROUP_CLASS|L2(64)|56|16|1365
SUBGROUP_CLASS|L2(64)|57|18|14560
SUBGROUP_CLASS|L2(64)|58|21|2080
SUBGROUP_CLASS|L2(64)|59|26|10080
SUBGROUP_CLASS|L2(64)|60|32|4095
SUBGROUP_CLASS|L2(64)|61|42|6240
SUBGROUP_CLASS|L2(64)|62|48|5460
SUBGROUP_CLASS|L2(64)|63|56|4680
SUBGROUP_CLASS|L2(64)|64|60|4368
SUBGROUP_CLASS|L2(64)|65|63|2080
SUBGROUP_CLASS|L2(64)|66|64|65
SUBGROUP_CLASS|L2(64)|67|65|2016
SUBGROUP_CLASS|L2(64)|68|126|2080
SUBGROUP_CLASS|L2(64)|69|130|2016
SUBGROUP_CLASS|L2(64)|70|192|65
SUBGROUP_CLASS|L2(64)|71|448|65
SUBGROUP_CLASS|L2(64)|72|504|520
SUBGROUP_CLASS|L2(64)|73|576|65
SUBGROUP_CLASS|L2(64)|74|1344|65
SUBGROUP_CLASS|L2(64)|75|4032|65
SUBGROUP_CLASS|L2(64)|76|262080|1
MARKS_RESULT|L2(64)|262080|6|5|360787|236|true
MARKS_ROW|2|620|236
CHARACTER_TABLE|S6(2)|S6(2)|1451520
CLASS|S6(2)|1|1|1|1|1
CLASS|S6(2)|2|2|63|1|63
CLASS|S6(2)|3|2|315|1|315
CLASS|S6(2)|4|2|945|1|945
CLASS|S6(2)|5|2|3780|1|3780
CLASS|S6(2)|6|3|672|2|336
CLASS|S6(2)|7|3|2240|2|1120
CLASS|S6(2)|8|3|13440|2|6720
CLASS|S6(2)|9|4|3780|2|1890
CLASS|S6(2)|10|4|7560|2|3780
CLASS|S6(2)|11|4|7560|2|3780
CLASS|S6(2)|12|4|11340|2|5670
CLASS|S6(2)|13|4|45360|2|22680
CLASS|S6(2)|14|5|48384|4|12096
CLASS|S6(2)|15|6|10080|2|5040
CLASS|S6(2)|16|6|10080|2|5040
CLASS|S6(2)|17|6|20160|2|10080
CLASS|S6(2)|18|6|30240|2|15120
CLASS|S6(2)|19|6|40320|2|20160
CLASS|S6(2)|20|6|40320|2|20160
CLASS|S6(2)|21|6|120960|2|60480
CLASS|S6(2)|22|7|207360|6|34560
CLASS|S6(2)|23|8|90720|4|22680
CLASS|S6(2)|24|8|90720|4|22680
CLASS|S6(2)|25|9|161280|6|26880
CLASS|S6(2)|26|10|145152|4|36288
CLASS|S6(2)|27|12|60480|4|15120
CLASS|S6(2)|28|12|60480|4|15120
CLASS|S6(2)|29|12|120960|4|30240
CLASS|S6(2)|30|15|96768|8|12096
CYCLIC_RESULT|S6(2)|1451520|24|4|414920|64|true
RESIDUAL_COMPARISON|S6(2)|414920|414920
CHARACTER_TABLE|O7(3)|O7(3)|4585351680
CLASS|O7(3)|1|1|1|1|1
CLASS|O7(3)|2|2|351|1|351
CLASS|O7(3)|3|2|22113|1|22113
CLASS|O7(3)|4|2|331695|1|331695
CLASS|O7(3)|5|3|7280|2|3640
CLASS|O7(3)|6|3|26208|2|13104
CLASS|O7(3)|7|3|32760|2|16380
CLASS|O7(3)|8|3|262080|2|131040
CLASS|O7(3)|9|3|262080|2|131040
CLASS|O7(3)|10|3|1572480|2|786240
CLASS|O7(3)|11|3|3144960|2|1572480
CLASS|O7(3)|12|4|1592136|2|796068
CLASS|O7(3)|13|4|3980340|2|1990170
CLASS|O7(3)|14|4|11941020|2|5970510
CLASS|O7(3)|15|4|23882040|2|11941020
CLASS|O7(3)|16|5|38211264|4|9552816
CLASS|O7(3)|17|6|196560|2|98280
CLASS|O7(3)|18|6|1179360|2|589680
CLASS|O7(3)|19|6|1179360|2|589680
CLASS|O7(3)|20|6|1769040|2|884520
CLASS|O7(3)|21|6|2653560|2|1326780
CLASS|O7(3)|22|6|5307120|2|2653560
CLASS|O7(3)|23|6|5307120|2|2653560
CLASS|O7(3)|24|6|10614240|2|5307120
CLASS|O7(3)|25|6|10614240|2|5307120
CLASS|O7(3)|26|6|10614240|2|5307120
CLASS|O7(3)|27|6|14152320|2|7076160
CLASS|O7(3)|28|6|21228480|2|10614240
CLASS|O7(3)|29|6|21228480|2|10614240
CLASS|O7(3)|30|6|42456960|2|21228480
CLASS|O7(3)|31|6|42456960|2|21228480
CLASS|O7(3)|32|6|84913920|2|42456960
CLASS|O7(3)|33|7|327525120|6|54587520
CLASS|O7(3)|34|8|286584480|4|71646120
CLASS|O7(3)|35|8|286584480|4|71646120
CLASS|O7(3)|36|9|14152320|6|2358720
CLASS|O7(3)|37|9|28304640|6|4717440
CLASS|O7(3)|38|9|169827840|6|28304640
CLASS|O7(3)|39|9|169827840|6|28304640
CLASS|O7(3)|40|10|114633792|4|28658448
CLASS|O7(3)|41|10|229267584|4|57316896
CLASS|O7(3)|42|12|31842720|4|7960680
CLASS|O7(3)|43|12|31842720|4|7960680
CLASS|O7(3)|44|12|63685440|4|15921360
CLASS|O7(3)|45|12|63685440|4|15921360
CLASS|O7(3)|46|12|95528160|4|23882040
CLASS|O7(3)|47|12|127370880|4|31842720
CLASS|O7(3)|48|12|127370880|4|31842720
CLASS|O7(3)|49|12|191056320|4|47764080
CLASS|O7(3)|50|13|352719360|12|29393280
CLASS|O7(3)|51|13|352719360|12|29393280
CLASS|O7(3)|52|14|327525120|6|54587520
CLASS|O7(3)|53|15|305690112|8|38211264
CLASS|O7(3)|54|18|42456960|6|7076160
CLASS|O7(3)|55|18|42456960|6|7076160
CLASS|O7(3)|56|18|84913920|6|14152320
CLASS|O7(3)|57|18|127370880|6|21228480
CLASS|O7(3)|58|20|229267584|8|28658448
CYCLIC_RESULT|O7(3)|4585351680|24|5|931607744|128|true
RESIDUAL_COMPARISON|O7(3)|931607744|931607744
CHARACTER_TABLE|S6(3)|S6(3)|4585351680
CLASS|S6(3)|1|1|1|1|1
CLASS|S6(3)|2|2|7371|1|7371
CLASS|S6(3)|3|2|189540|1|189540
CLASS|S6(3)|4|3|364|2|182
CLASS|S6(3)|5|3|364|2|182
CLASS|S6(3)|6|3|21840|2|10920
CLASS|S6(3)|7|3|43680|2|21840
CLASS|S6(3)|8|3|262080|2|131040
CLASS|S6(3)|9|3|262080|2|131040
CLASS|S6(3)|10|3|4717440|2|2358720
CLASS|S6(3)|11|4|44226|2|22113
CLASS|S6(3)|12|4|1990170|2|995085
CLASS|S6(3)|13|4|3980340|2|1990170
CLASS|S6(3)|14|5|38211264|4|9552816
CLASS|S6(3)|15|6|29484|2|14742
CLASS|S6(3)|16|6|29484|2|14742
CLASS|S6(3)|17|6|294840|2|147420
CLASS|S6(3)|18|6|294840|2|147420
CLASS|S6(3)|19|6|1179360|2|589680
CLASS|S6(3)|20|6|1179360|2|589680
CLASS|S6(3)|21|6|1179360|2|589680
CLASS|S6(3)|22|6|1179360|2|589680
CLASS|S6(3)|23|6|1769040|2|884520
CLASS|S6(3)|24|6|3538080|2|1769040
CLASS|S6(3)|25|6|7076160|2|3538080
CLASS|S6(3)|26|6|7076160|2|3538080
CLASS|S6(3)|27|6|10614240|2|5307120
CLASS|S6(3)|28|6|14152320|2|7076160
CLASS|S6(3)|29|6|14152320|2|7076160
CLASS|S6(3)|30|6|127370880|2|63685440
CLASS|S6(3)|31|7|327525120|6|54587520
CLASS|S6(3)|32|8|47764080|4|11941020
CLASS|S6(3)|33|8|143292240|4|35823060
CLASS|S6(3)|34|9|2358720|6|393120
CLASS|S6(3)|35|9|2358720|6|393120
CLASS|S6(3)|36|9|9434880|6|1572480
CLASS|S6(3)|37|9|9434880|6|1572480
CLASS|S6(3)|38|9|9434880|6|1572480
CLASS|S6(3)|39|9|9434880|6|1572480
CLASS|S6(3)|40|9|169827840|6|28304640
CLASS|S6(3)|41|9|169827840|6|28304640
CLASS|S6(3)|42|10|38211264|4|9552816
CLASS|S6(3)|43|12|1769040|4|442260
CLASS|S6(3)|44|12|1769040|4|442260
CLASS|S6(3)|45|12|10614240|4|2653560
CLASS|S6(3)|46|12|15921360|4|3980340
CLASS|S6(3)|47|12|15921360|4|3980340
CLASS|S6(3)|48|12|15921360|4|3980340
CLASS|S6(3)|49|12|15921360|4|3980340
CLASS|S6(3)|50|12|21228480|4|5307120
CLASS|S6(3)|51|12|31842720|4|7960680
CLASS|S6(3)|52|12|31842720|4|7960680
CLASS|S6(3)|53|12|31842720|4|7960680
CLASS|S6(3)|54|12|63685440|4|15921360
CLASS|S6(3)|55|12|127370880|4|31842720
CLASS|S6(3)|56|12|127370880|4|31842720
CLASS|S6(3)|57|13|352719360|12|29393280
CLASS|S6(3)|58|13|352719360|12|29393280
CLASS|S6(3)|59|14|327525120|6|54587520
CLASS|S6(3)|60|15|152845056|8|19105632
CLASS|S6(3)|61|15|152845056|8|19105632
CLASS|S6(3)|62|18|21228480|6|3538080
CLASS|S6(3)|63|18|21228480|6|3538080
CLASS|S6(3)|64|18|84913920|6|14152320
CLASS|S6(3)|65|18|84913920|6|14152320
CLASS|S6(3)|66|18|84913920|6|14152320
CLASS|S6(3)|67|18|84913920|6|14152320
CLASS|S6(3)|68|20|229267584|8|28658448
CLASS|S6(3)|69|24|191056320|8|23882040
CLASS|S6(3)|70|24|191056320|8|23882040
CLASS|S6(3)|71|30|152845056|8|19105632
CLASS|S6(3)|72|30|152845056|8|19105632
CLASS|S6(3)|73|36|127370880|12|10614240
CLASS|S6(3)|74|36|127370880|12|10614240
CYCLIC_RESULT|S6(3)|4585351680|24|5|765946976|128|true
RESIDUAL_COMPARISON|S6(3)|765946976|765946976
CHARACTER_TABLE|O8-(2)|O8-(2)|197406720
CLASS|O8-(2)|1|1|1|1|1
CLASS|O8-(2)|2|2|1071|1|1071
CLASS|O8-(2)|3|2|4284|1|4284
CLASS|O8-(2)|4|2|64260|1|64260
CLASS|O8-(2)|5|3|3264|2|1632
CLASS|O8-(2)|6|3|182784|2|91392
CLASS|O8-(2)|7|3|304640|2|152320
CLASS|O8-(2)|8|4|128520|2|64260
CLASS|O8-(2)|9|4|128520|2|64260
CLASS|O8-(2)|10|4|1028160|2|514080
CLASS|O8-(2)|11|4|3084480|2|1542240
CLASS|O8-(2)|12|5|1096704|4|274176
CLASS|O8-(2)|13|6|342720|2|171360
CLASS|O8-(2)|14|6|548352|2|274176
CLASS|O8-(2)|15|6|685440|2|342720
CLASS|O8-(2)|16|6|2741760|2|1370880
CLASS|O8-(2)|17|6|2741760|2|1370880
CLASS|O8-(2)|18|6|8225280|2|4112640
CLASS|O8-(2)|19|7|9400320|6|1566720
CLASS|O8-(2)|20|8|6168960|4|1542240
CLASS|O8-(2)|21|8|6168960|4|1542240
CLASS|O8-(2)|22|9|21934080|6|3655680
CLASS|O8-(2)|23|10|3290112|4|822528
CLASS|O8-(2)|24|10|3290112|4|822528
CLASS|O8-(2)|25|10|9870336|4|2467584
CLASS|O8-(2)|26|12|4112640|4|1028160
CLASS|O8-(2)|27|12|8225280|4|2056320
CLASS|O8-(2)|28|12|16450560|4|4112640
CLASS|O8-(2)|29|15|2193408|8|274176
CLASS|O8-(2)|30|15|2193408|8|274176
CLASS|O8-(2)|31|15|4386816|8|548352
CLASS|O8-(2)|32|17|11612160|16|725760
CLASS|O8-(2)|33|17|11612160|16|725760
CLASS|O8-(2)|34|17|11612160|16|725760
CLASS|O8-(2)|35|17|11612160|16|725760
CLASS|O8-(2)|36|21|9400320|12|783360
CLASS|O8-(2)|37|21|9400320|12|783360
CLASS|O8-(2)|38|30|6580224|8|822528
CLASS|O8-(2)|39|30|6580224|8|822528
CYCLIC_RESULT|O8-(2)|197406720|24|5|37244792|128|true
RESIDUAL_COMPARISON|O8-(2)|37244792|37244792
CHARACTER_TABLE|O8+(2)|O8+(2)|174182400
CLASS|O8+(2)|1|1|1|1|1
CLASS|O8+(2)|2|2|1575|1|1575
CLASS|O8+(2)|3|2|3780|1|3780
CLASS|O8+(2)|4|2|3780|1|3780
CLASS|O8+(2)|5|2|3780|1|3780
CLASS|O8+(2)|6|2|56700|1|56700
CLASS|O8+(2)|7|3|2240|2|1120
CLASS|O8+(2)|8|3|2240|2|1120
CLASS|O8+(2)|9|3|2240|2|1120
CLASS|O8+(2)|10|3|89600|2|44800
CLASS|O8+(2)|11|3|268800|2|134400
CLASS|O8+(2)|12|4|37800|2|18900
CLASS|O8+(2)|13|4|340200|2|170100
CLASS|O8+(2)|14|4|907200|2|453600
CLASS|O8+(2)|15|4|907200|2|453600
CLASS|O8+(2)|16|4|907200|2|453600
CLASS|O8+(2)|17|4|2721600|2|1360800
CLASS|O8+(2)|18|5|580608|4|145152
CLASS|O8+(2)|19|5|580608|4|145152
CLASS|O8+(2)|20|5|580608|4|145152
CLASS|O8+(2)|21|6|100800|2|50400
CLASS|O8+(2)|22|6|100800|2|50400
CLASS|O8+(2)|23|6|100800|2|50400
CLASS|O8+(2)|24|6|604800|2|302400
CLASS|O8+(2)|25|6|604800|2|302400
CLASS|O8+(2)|26|6|604800|2|302400
CLASS|O8+(2)|27|6|806400|2|403200
CLASS|O8+(2)|28|6|806400|2|403200
CLASS|O8+(2)|29|6|806400|2|403200
CLASS|O8+(2)|30|6|806400|2|403200
CLASS|O8+(2)|31|6|2419200|2|1209600
CLASS|O8+(2)|32|6|2419200|2|1209600
CLASS|O8+(2)|33|6|2419200|2|1209600
CLASS|O8+(2)|34|6|7257600|2|3628800
CLASS|O8+(2)|35|7|24883200|6|4147200
CLASS|O8+(2)|36|8|5443200|4|1360800
CLASS|O8+(2)|37|8|5443200|4|1360800
CLASS|O8+(2)|38|9|6451200|6|1075200
CLASS|O8+(2)|39|9|6451200|6|1075200
CLASS|O8+(2)|40|9|6451200|6|1075200
CLASS|O8+(2)|41|10|8709120|4|2177280
CLASS|O8+(2)|42|10|8709120|4|2177280
CLASS|O8+(2)|43|10|8709120|4|2177280
CLASS|O8+(2)|44|12|1209600|4|302400
CLASS|O8+(2)|45|12|1209600|4|302400
CLASS|O8+(2)|46|12|1209600|4|302400
CLASS|O8+(2)|47|12|4838400|4|1209600
CLASS|O8+(2)|48|12|7257600|4|1814400
CLASS|O8+(2)|49|12|7257600|4|1814400
CLASS|O8+(2)|50|12|7257600|4|1814400
CLASS|O8+(2)|51|15|11612160|8|1451520
CLASS|O8+(2)|52|15|11612160|8|1451520
CLASS|O8+(2)|53|15|11612160|8|1451520
CYCLIC_RESULT|O8+(2)|174182400|24|4|42067832|64|true
RESIDUAL_COMPARISON|O8+(2)|42067832|42067832
CHARACTER_TABLE|O8+(3)|O8+(3)|4952179814400
CLASS|O8+(3)|1|1|1|1|1
CLASS|O8+(3)|2|2|189540|1|189540
CLASS|O8+(3)|3|2|189540|1|189540
CLASS|O8+(3)|4|2|189540|1|189540
CLASS|O8+(3)|5|2|14926275|1|14926275
CLASS|O8+(3)|6|3|72800|2|36400
CLASS|O8+(3)|7|3|262080|2|131040
CLASS|O8+(3)|8|3|262080|2|131040
CLASS|O8+(3)|9|3|262080|2|131040
CLASS|O8+(3)|10|3|262080|2|131040
CLASS|O8+(3)|11|3|262080|2|131040
CLASS|O8+(3)|12|3|262080|2|131040
CLASS|O8+(3)|13|3|10483200|2|5241600
CLASS|O8+(3)|14|3|10483200|2|5241600
CLASS|O8+(3)|15|3|10483200|2|5241600
CLASS|O8+(3)|16|3|10483200|2|5241600
CLASS|O8+(3)|17|3|94348800|2|47174400
CLASS|O8+(3)|18|3|377395200|2|188697600
CLASS|O8+(3)|19|4|358230600|2|179115300
CLASS|O8+(3)|20|4|1719506880|2|859753440
CLASS|O8+(3)|21|4|1719506880|2|859753440
CLASS|O8+(3)|22|4|1719506880|2|859753440
CLASS|O8+(3)|23|4|3224075400|2|1612037700
CLASS|O8+(3)|24|5|2751211008|4|687802752
CLASS|O8+(3)|25|5|2751211008|4|687802752
CLASS|O8+(3)|26|5|2751211008|4|687802752
CLASS|O8+(3)|27|6|106142400|2|53071200
CLASS|O8+(3)|28|6|106142400|2|53071200
CLASS|O8+(3)|29|6|106142400|2|53071200
CLASS|O8+(3)|30|6|477640800|2|238820400
CLASS|O8+(3)|31|6|636854400|2|318427200
CLASS|O8+(3)|32|6|636854400|2|318427200
CLASS|O8+(3)|33|6|636854400|2|318427200
CLASS|O8+(3)|34|6|636854400|2|318427200
CLASS|O8+(3)|35|6|636854400|2|318427200
CLASS|O8+(3)|36|6|636854400|2|318427200
CLASS|O8+(3)|37|6|955281600|2|477640800
CLASS|O8+(3)|38|6|955281600|2|477640800
CLASS|O8+(3)|39|6|955281600|2|477640800
CLASS|O8+(3)|40|6|955281600|2|477640800
CLASS|O8+(3)|41|6|955281600|2|477640800
CLASS|O8+(3)|42|6|955281600|2|477640800
CLASS|O8+(3)|43|6|7642252800|2|3821126400
CLASS|O8+(3)|44|6|7642252800|2|3821126400
CLASS|O8+(3)|45|6|7642252800|2|3821126400
CLASS|O8+(3)|46|6|7642252800|2|3821126400
CLASS|O8+(3)|47|6|7642252800|2|3821126400
CLASS|O8+(3)|48|6|7642252800|2|3821126400
CLASS|O8+(3)|49|6|7642252800|2|3821126400
CLASS|O8+(3)|50|6|7642252800|2|3821126400
CLASS|O8+(3)|51|6|7642252800|2|3821126400
CLASS|O8+(3)|52|6|7642252800|2|3821126400
CLASS|O8+(3)|53|6|7642252800|2|3821126400
CLASS|O8+(3)|54|6|30569011200|2|15284505600
CLASS|O8+(3)|55|7|176863564800|6|29477260800
CLASS|O8+(3)|56|8|154755619200|4|38688904800
CLASS|O8+(3)|57|8|154755619200|4|38688904800
CLASS|O8+(3)|58|9|1698278400|6|283046400
CLASS|O8+(3)|59|9|1698278400|6|283046400
CLASS|O8+(3)|60|9|1698278400|6|283046400
CLASS|O8+(3)|61|9|1698278400|6|283046400
CLASS|O8+(3)|62|9|1698278400|6|283046400
CLASS|O8+(3)|63|9|1698278400|6|283046400
CLASS|O8+(3)|64|9|6793113600|6|1132185600
CLASS|O8+(3)|65|9|6793113600|6|1132185600
CLASS|O8+(3)|66|9|6793113600|6|1132185600
CLASS|O8+(3)|67|9|6793113600|6|1132185600
CLASS|O8+(3)|68|9|61138022400|6|10189670400
CLASS|O8+(3)|69|9|61138022400|6|10189670400
CLASS|O8+(3)|70|9|61138022400|6|10189670400
CLASS|O8+(3)|71|9|61138022400|6|10189670400
CLASS|O8+(3)|72|10|123804495360|4|30951123840
CLASS|O8+(3)|73|10|123804495360|4|30951123840
CLASS|O8+(3)|74|10|123804495360|4|30951123840
CLASS|O8+(3)|75|12|2865844800|4|716461200
CLASS|O8+(3)|76|12|2865844800|4|716461200
CLASS|O8+(3)|77|12|2865844800|4|716461200
CLASS|O8+(3)|78|12|11463379200|4|2865844800
CLASS|O8+(3)|79|12|11463379200|4|2865844800
CLASS|O8+(3)|80|12|11463379200|4|2865844800
CLASS|O8+(3)|81|12|11463379200|4|2865844800
CLASS|O8+(3)|82|12|11463379200|4|2865844800
CLASS|O8+(3)|83|12|11463379200|4|2865844800
CLASS|O8+(3)|84|12|25792603200|4|6448150800
CLASS|O8+(3)|85|12|45853516800|4|11463379200
CLASS|O8+(3)|86|12|45853516800|4|11463379200
CLASS|O8+(3)|87|12|45853516800|4|11463379200
CLASS|O8+(3)|88|12|45853516800|4|11463379200
CLASS|O8+(3)|89|12|68780275200|4|17195068800
CLASS|O8+(3)|90|12|68780275200|4|17195068800
CLASS|O8+(3)|91|12|68780275200|4|17195068800
CLASS|O8+(3)|92|12|68780275200|4|17195068800
CLASS|O8+(3)|93|12|68780275200|4|17195068800
CLASS|O8+(3)|94|12|68780275200|4|17195068800
CLASS|O8+(3)|95|13|380936908800|12|31744742400
CLASS|O8+(3)|96|13|380936908800|12|31744742400
CLASS|O8+(3)|97|14|176863564800|6|29477260800
CLASS|O8+(3)|98|14|176863564800|6|29477260800
CLASS|O8+(3)|99|14|176863564800|6|29477260800
CLASS|O8+(3)|100|15|110048440320|8|13756055040
CLASS|O8+(3)|101|15|110048440320|8|13756055040
CLASS|O8+(3)|102|15|110048440320|8|13756055040
CLASS|O8+(3)|103|15|110048440320|8|13756055040
CLASS|O8+(3)|104|15|110048440320|8|13756055040
CLASS|O8+(3)|105|15|110048440320|8|13756055040
CLASS|O8+(3)|106|18|45853516800|6|7642252800
CLASS|O8+(3)|107|18|45853516800|6|7642252800
CLASS|O8+(3)|108|18|45853516800|6|7642252800
CLASS|O8+(3)|109|18|45853516800|6|7642252800
CLASS|O8+(3)|110|18|45853516800|6|7642252800
CLASS|O8+(3)|111|18|45853516800|6|7642252800
CLASS|O8+(3)|112|20|247608990720|8|30951123840
CLASS|O8+(3)|113|20|247608990720|8|30951123840
CLASS|O8+(3)|114|20|247608990720|8|30951123840
CYCLIC_RESULT|O8+(3)|4952179814400|24|5|863873478392|128|true
RESIDUAL_COMPARISON|O8+(3)|863873478392|863873478392
CHARACTER_TABLE|G2(3)|G2(3)|4245696
CLASS|G2(3)|1|1|1|1|1
CLASS|G2(3)|2|2|7371|1|7371
CLASS|G2(3)|3|3|728|2|364
CLASS|G2(3)|4|3|728|2|364
CLASS|G2(3)|5|3|5824|2|2912
CLASS|G2(3)|6|3|26208|2|13104
CLASS|G2(3)|7|3|26208|2|13104
CLASS|G2(3)|8|4|44226|2|22113
CLASS|G2(3)|9|4|44226|2|22113
CLASS|G2(3)|10|6|58968|2|29484
CLASS|G2(3)|11|6|58968|2|29484
CLASS|G2(3)|12|6|235872|2|117936
CLASS|G2(3)|13|6|235872|2|117936
CLASS|G2(3)|14|7|606528|6|101088
CLASS|G2(3)|15|8|530712|4|132678
CLASS|G2(3)|16|8|530712|4|132678
CLASS|G2(3)|17|9|157248|6|26208
CLASS|G2(3)|18|9|157248|6|26208
CLASS|G2(3)|19|9|157248|6|26208
CLASS|G2(3)|20|12|353808|4|88452
CLASS|G2(3)|21|12|353808|4|88452
CLASS|G2(3)|22|13|326592|12|27216
CLASS|G2(3)|23|13|326592|12|27216
CYCLIC_RESULT|G2(3)|4245696|24|4|1052690|64|true
RESIDUAL_COMPARISON|G2(3)|1052690|1052690
CHARACTER_TABLE|G2(4)|G2(4)|251596800
CLASS|G2(4)|1|1|1|1|1
CLASS|G2(4)|2|2|4095|1|4095
CLASS|G2(4)|3|2|65520|1|65520
CLASS|G2(4)|4|3|4160|2|2080
CLASS|G2(4)|5|3|1397760|2|698880
CLASS|G2(4)|6|4|163800|2|81900
CLASS|G2(4)|7|4|327600|2|163800
CLASS|G2(4)|8|4|491400|2|245700
CLASS|G2(4)|9|5|838656|4|209664
CLASS|G2(4)|10|5|838656|4|209664
CLASS|G2(4)|11|5|838656|4|209664
CLASS|G2(4)|12|5|838656|4|209664
CLASS|G2(4)|13|6|1310400|2|655200
CLASS|G2(4)|14|6|20966400|2|10483200
CLASS|G2(4)|15|7|11980800|6|1996800
CLASS|G2(4)|16|8|7862400|4|1965600
CLASS|G2(4)|17|8|7862400|4|1965600
CLASS|G2(4)|18|10|12579840|4|3144960
CLASS|G2(4)|19|10|12579840|4|3144960
CLASS|G2(4)|20|10|12579840|4|3144960
CLASS|G2(4)|21|10|12579840|4|3144960
CLASS|G2(4)|22|12|5241600|4|1310400
CLASS|G2(4)|23|12|5241600|4|1310400
CLASS|G2(4)|24|12|5241600|4|1310400
CLASS|G2(4)|25|13|19353600|12|1612800
CLASS|G2(4)|26|13|19353600|12|1612800
CLASS|G2(4)|27|15|16773120|8|2096640
CLASS|G2(4)|28|15|16773120|8|2096640
CLASS|G2(4)|29|15|16773120|8|2096640
CLASS|G2(4)|30|15|16773120|8|2096640
CLASS|G2(4)|31|21|11980800|12|998400
CLASS|G2(4)|32|21|11980800|12|998400
CYCLIC_RESULT|G2(4)|251596800|24|5|49287032|128|true
RESIDUAL_COMPARISON|G2(4)|49287032|49287032
CHARACTER_TABLE|G2(5)|G2(5)|5859000000
CLASS|G2(5)|1|1|1|1|1
CLASS|G2(5)|2|2|406875|1|406875
CLASS|G2(5)|3|3|15500|2|7750
CLASS|G2(5)|4|3|8137500|2|4068750
CLASS|G2(5)|5|4|12206250|2|6103125
CLASS|G2(5)|6|4|12206250|2|6103125
CLASS|G2(5)|7|5|15624|4|3906
CLASS|G2(5)|8|5|390600|4|97650
CLASS|G2(5)|9|5|1562400|4|390600
CLASS|G2(5)|10|5|3124800|4|781200
CLASS|G2(5)|11|5|4687200|4|1171800
CLASS|G2(5)|12|6|8137500|2|4068750
CLASS|G2(5)|13|6|8137500|2|4068750
CLASS|G2(5)|14|6|162750000|2|81375000
CLASS|G2(5)|15|7|279000000|6|46500000
CLASS|G2(5)|16|8|244125000|4|61031250
CLASS|G2(5)|17|8|244125000|4|61031250
CLASS|G2(5)|18|10|9765000|4|2441250
CLASS|G2(5)|19|10|9765000|4|2441250
CLASS|G2(5)|20|10|117180000|4|29295000
CLASS|G2(5)|21|10|117180000|4|29295000
CLASS|G2(5)|22|12|244125000|4|61031250
CLASS|G2(5)|23|12|244125000|4|61031250
CLASS|G2(5)|24|15|7812000|8|976500
CLASS|G2(5)|25|15|78120000|8|9765000
CLASS|G2(5)|26|15|78120000|8|9765000
CLASS|G2(5)|27|15|78120000|8|9765000
CLASS|G2(5)|28|15|195300000|8|24412500
CLASS|G2(5)|29|20|292950000|8|36618750
CLASS|G2(5)|30|20|292950000|8|36618750
CLASS|G2(5)|31|21|279000000|12|23250000
CLASS|G2(5)|32|21|279000000|12|23250000
CLASS|G2(5)|33|24|244125000|8|30515625
CLASS|G2(5)|34|24|244125000|8|30515625
CLASS|G2(5)|35|24|244125000|8|30515625
CLASS|G2(5)|36|24|244125000|8|30515625
CLASS|G2(5)|37|25|234360000|20|11718000
CLASS|G2(5)|38|30|195300000|8|24412500
CLASS|G2(5)|39|30|195300000|8|24412500
CLASS|G2(5)|40|31|189000000|30|6300000
CLASS|G2(5)|41|31|189000000|30|6300000
CLASS|G2(5)|42|31|189000000|30|6300000
CLASS|G2(5)|43|31|189000000|30|6300000
CLASS|G2(5)|44|31|189000000|30|6300000
CYCLIC_RESULT|G2(5)|5859000000|24|5|851271782|128|true
RESIDUAL_COMPARISON|G2(5)|851271782|851271782
CHARACTER_TABLE|3D4(2)|3D4(2)|211341312
CLASS|3D4(2)|1|1|1|1|1
CLASS|3D4(2)|2|2|819|1|819
CLASS|3D4(2)|3|2|68796|1|68796
CLASS|3D4(2)|4|3|139776|2|69888
CLASS|3D4(2)|5|3|326144|2|163072
CLASS|3D4(2)|6|4|58968|2|29484
CLASS|3D4(2)|7|4|137592|2|68796
CLASS|3D4(2)|8|4|3302208|2|1651104
CLASS|3D4(2)|9|6|2935296|2|1467648
CLASS|3D4(2)|10|6|8805888|2|4402944
CLASS|3D4(2)|11|7|179712|6|29952
CLASS|3D4(2)|12|7|179712|6|29952
CLASS|3D4(2)|13|7|179712|6|29952
CLASS|3D4(2)|14|7|4313088|6|718848
CLASS|3D4(2)|15|8|6604416|4|1651104
CLASS|3D4(2)|16|8|6604416|4|1651104
CLASS|3D4(2)|17|9|3913728|6|652288
CLASS|3D4(2)|18|9|3913728|6|652288
CLASS|3D4(2)|19|9|3913728|6|652288
CLASS|3D4(2)|20|12|17611776|4|4402944
CLASS|3D4(2)|21|13|16257024|12|1354752
CLASS|3D4(2)|22|13|16257024|12|1354752
CLASS|3D4(2)|23|13|16257024|12|1354752
CLASS|3D4(2)|24|14|3773952|6|628992
CLASS|3D4(2)|25|14|3773952|6|628992
CLASS|3D4(2)|26|14|3773952|6|628992
CLASS|3D4(2)|27|18|11741184|6|1956864
CLASS|3D4(2)|28|18|11741184|6|1956864
CLASS|3D4(2)|29|18|11741184|6|1956864
CLASS|3D4(2)|30|21|10063872|12|838656
CLASS|3D4(2)|31|21|10063872|12|838656
CLASS|3D4(2)|32|21|10063872|12|838656
CLASS|3D4(2)|33|28|7547904|12|628992
CLASS|3D4(2)|34|28|7547904|12|628992
CLASS|3D4(2)|35|28|7547904|12|628992
CYCLIC_RESULT|3D4(2)|211341312|24|4|34618040|64|true
RESIDUAL_COMPARISON|3D4(2)|34618040|34618040
CHARACTER_TABLE|3D4(3)|3D4(3)|20560831566912
CLASS|3D4(3)|1|1|1|1|1
CLASS|3D4(3)|2|2|43584723|1|43584723
CLASS|3D4(3)|3|3|53144|2|26572
CLASS|3D4(3)|4|3|43524936|2|21762468
CLASS|3D4(3)|5|3|120530592|2|60265296
CLASS|3D4(3)|6|3|223842528|2|111921264
CLASS|3D4(3)|7|4|261508338|2|130754169
CLASS|3D4(3)|8|4|30596475546|2|15298237773
CLASS|3D4(3)|9|6|348677784|2|174338892
CLASS|3D4(3)|10|6|31729678344|2|15864839172
CLASS|3D4(3)|11|6|126918713376|2|63459356688
CLASS|3D4(3)|12|6|126918713376|2|63459356688
CLASS|3D4(3)|13|7|485658342|6|80943057
CLASS|3D4(3)|14|7|485658342|6|80943057
CLASS|3D4(3)|15|7|485658342|6|80943057
CLASS|3D4(3)|16|7|419608807488|6|69934801248
CLASS|3D4(3)|17|8|197700303528|4|49425075882
CLASS|3D4(3)|18|8|367157706552|4|91789426638
CLASS|3D4(3)|19|9|28204158528|6|4700693088
CLASS|3D4(3)|20|9|253837426752|6|42306237792
CLASS|3D4(3)|21|12|190378070064|4|47594517516
CLASS|3D4(3)|22|12|244771804368|4|61192951092
CLASS|3D4(3)|23|13|281624364|12|23468697
CLASS|3D4(3)|24|13|281624364|12|23468697
CLASS|3D4(3)|25|13|281624364|12|23468697
CLASS|3D4(3)|26|13|281624364|12|23468697
CLASS|3D4(3)|27|13|281624364|12|23468697
CLASS|3D4(3)|28|13|281624364|12|23468697
CLASS|3D4(3)|29|13|121661725248|12|10138477104
CLASS|3D4(3)|30|13|121661725248|12|10138477104
CLASS|3D4(3)|31|13|121661725248|12|10138477104
CLASS|3D4(3)|32|13|121661725248|12|10138477104
CLASS|3D4(3)|33|13|121661725248|12|10138477104
CLASS|3D4(3)|34|14|30596475546|6|5099412591
CLASS|3D4(3)|35|14|30596475546|6|5099412591
CLASS|3D4(3)|36|14|30596475546|6|5099412591
CLASS|3D4(3)|37|21|27196867152|12|2266405596
CLASS|3D4(3)|38|21|27196867152|12|2266405596
CLASS|3D4(3)|39|21|27196867152|12|2266405596
CLASS|3D4(3)|40|21|326362405824|12|27196867152
CLASS|3D4(3)|41|21|326362405824|12|27196867152
CLASS|3D4(3)|42|21|326362405824|12|27196867152
CLASS|3D4(3)|43|26|32950050588|12|2745837549
CLASS|3D4(3)|44|26|32950050588|12|2745837549
CLASS|3D4(3)|45|26|32950050588|12|2745837549
CLASS|3D4(3)|46|26|32950050588|12|2745837549
CLASS|3D4(3)|47|26|32950050588|12|2745837549
CLASS|3D4(3)|48|26|32950050588|12|2745837549
CLASS|3D4(3)|49|28|30596475546|12|5099412591/2
CLASS|3D4(3)|50|28|30596475546|12|5099412591/2
CLASS|3D4(3)|51|28|30596475546|12|5099412591/2
CLASS|3D4(3)|52|28|30596475546|12|5099412591/2
CLASS|3D4(3)|53|28|30596475546|12|5099412591/2
CLASS|3D4(3)|54|28|30596475546|12|5099412591/2
CLASS|3D4(3)|55|28|183578853276|12|15298237773
CLASS|3D4(3)|56|28|183578853276|12|15298237773
CLASS|3D4(3)|57|28|183578853276|12|15298237773
CLASS|3D4(3)|58|39|29288933856|24|1220372244
CLASS|3D4(3)|59|39|29288933856|24|1220372244
CLASS|3D4(3)|60|39|29288933856|24|1220372244
CLASS|3D4(3)|61|39|29288933856|24|1220372244
CLASS|3D4(3)|62|39|29288933856|24|1220372244
CLASS|3D4(3)|63|39|29288933856|24|1220372244
CLASS|3D4(3)|64|39|175733603136|24|7322233464
CLASS|3D4(3)|65|39|175733603136|24|7322233464
CLASS|3D4(3)|66|39|175733603136|24|7322233464
CLASS|3D4(3)|67|39|175733603136|24|7322233464
CLASS|3D4(3)|68|39|175733603136|24|7322233464
CLASS|3D4(3)|69|39|175733603136|24|7322233464
CLASS|3D4(3)|70|42|244771804368|12|20397650364
CLASS|3D4(3)|71|42|244771804368|12|20397650364
CLASS|3D4(3)|72|42|244771804368|12|20397650364
CLASS|3D4(3)|73|52|197700303528|24|8237512647
CLASS|3D4(3)|74|52|197700303528|24|8237512647
CLASS|3D4(3)|75|52|197700303528|24|8237512647
CLASS|3D4(3)|76|52|197700303528|24|8237512647
CLASS|3D4(3)|77|52|197700303528|24|8237512647
CLASS|3D4(3)|78|52|197700303528|24|8237512647
CLASS|3D4(3)|79|56|367157706552|24|15298237773
CLASS|3D4(3)|80|56|367157706552|24|15298237773
CLASS|3D4(3)|81|56|367157706552|24|15298237773
CLASS|3D4(3)|82|56|367157706552|24|15298237773
CLASS|3D4(3)|83|56|367157706552|24|15298237773
CLASS|3D4(3)|84|56|367157706552|24|15298237773
CLASS|3D4(3)|85|73|281655226944|72|3911878152
CLASS|3D4(3)|86|73|281655226944|72|3911878152
CLASS|3D4(3)|87|73|281655226944|72|3911878152
CLASS|3D4(3)|88|73|281655226944|72|3911878152
CLASS|3D4(3)|89|73|281655226944|72|3911878152
CLASS|3D4(3)|90|73|281655226944|72|3911878152
CLASS|3D4(3)|91|73|281655226944|72|3911878152
CLASS|3D4(3)|92|73|281655226944|72|3911878152
CLASS|3D4(3)|93|73|281655226944|72|3911878152
CLASS|3D4(3)|94|73|281655226944|72|3911878152
CLASS|3D4(3)|95|73|281655226944|72|3911878152
CLASS|3D4(3)|96|73|281655226944|72|3911878152
CLASS|3D4(3)|97|73|281655226944|72|3911878152
CLASS|3D4(3)|98|73|281655226944|72|3911878152
CLASS|3D4(3)|99|73|281655226944|72|3911878152
CLASS|3D4(3)|100|73|281655226944|72|3911878152
CLASS|3D4(3)|101|73|281655226944|72|3911878152
CLASS|3D4(3)|102|73|281655226944|72|3911878152
CLASS|3D4(3)|103|78|263600404704|24|10983350196
CLASS|3D4(3)|104|78|263600404704|24|10983350196
CLASS|3D4(3)|105|78|263600404704|24|10983350196
CLASS|3D4(3)|106|78|263600404704|24|10983350196
CLASS|3D4(3)|107|78|263600404704|24|10983350196
CLASS|3D4(3)|108|78|263600404704|24|10983350196
CLASS|3D4(3)|109|84|244771804368|24|10198825182
CLASS|3D4(3)|110|84|244771804368|24|10198825182
CLASS|3D4(3)|111|84|244771804368|24|10198825182
CLASS|3D4(3)|112|84|244771804368|24|10198825182
CLASS|3D4(3)|113|84|244771804368|24|10198825182
CLASS|3D4(3)|114|84|244771804368|24|10198825182
CLASS|3D4(3)|115|104|197700303528|48|8237512647/2
CLASS|3D4(3)|116|104|197700303528|48|8237512647/2
CLASS|3D4(3)|117|104|197700303528|48|8237512647/2
CLASS|3D4(3)|118|104|197700303528|48|8237512647/2
CLASS|3D4(3)|119|104|197700303528|48|8237512647/2
CLASS|3D4(3)|120|104|197700303528|48|8237512647/2
CLASS|3D4(3)|121|104|197700303528|48|8237512647/2
CLASS|3D4(3)|122|104|197700303528|48|8237512647/2
CLASS|3D4(3)|123|104|197700303528|48|8237512647/2
CLASS|3D4(3)|124|104|197700303528|48|8237512647/2
CLASS|3D4(3)|125|104|197700303528|48|8237512647/2
CLASS|3D4(3)|126|104|197700303528|48|8237512647/2
CYCLIC_RESULT|3D4(3)|20560831566912|24|5|1258595228984|128|true
RESIDUAL_COMPARISON|3D4(3)|1258595228984|1258595228984
CHARACTER_TABLE|2F4(2)'|2F4(2)'|17971200
CLASS|2F4(2)'|1|1|1|1|1
CLASS|2F4(2)'|2|2|1755|1|1755
CLASS|2F4(2)'|3|2|11700|1|11700
CLASS|2F4(2)'|4|3|166400|2|83200
CLASS|2F4(2)'|5|4|93600|2|46800
CLASS|2F4(2)'|6|4|140400|2|70200
CLASS|2F4(2)'|7|4|280800|2|140400
CLASS|2F4(2)'|8|5|359424|4|89856
CLASS|2F4(2)'|9|6|1497600|2|748800
CLASS|2F4(2)'|10|8|561600|4|140400
CLASS|2F4(2)'|11|8|561600|4|140400
CLASS|2F4(2)'|12|8|1123200|4|280800
CLASS|2F4(2)'|13|8|1123200|4|280800
CLASS|2F4(2)'|14|10|1797120|4|449280
CLASS|2F4(2)'|15|12|1497600|4|374400
CLASS|2F4(2)'|16|12|1497600|4|374400
CLASS|2F4(2)'|17|13|1382400|12|115200
CLASS|2F4(2)'|18|13|1382400|12|115200
CLASS|2F4(2)'|19|16|1123200|8|140400
CLASS|2F4(2)'|20|16|1123200|8|140400
CLASS|2F4(2)'|21|16|1123200|8|140400
CLASS|2F4(2)'|22|16|1123200|8|140400
CYCLIC_RESULT|2F4(2)'|17971200|2|4|4025192|64|true
RESIDUAL_COMPARISON|2F4(2)'|4025192|4025192
CHARACTER_TABLE|M11|M11|7920
CLASS|M11|1|1|1|1|1
CLASS|M11|2|2|165|1|165
CLASS|M11|3|3|440|2|220
CLASS|M11|4|4|990|2|495
CLASS|M11|5|5|1584|4|396
CLASS|M11|6|6|1320|2|660
CLASS|M11|7|8|990|4|495/2
CLASS|M11|8|8|990|4|495/2
CLASS|M11|9|11|720|10|72
CLASS|M11|10|11|720|10|72
CYCLIC_RESULT|M11|7920|2|4|2576|64|true
CHARACTER_TABLE|M12|M12|95040
CLASS|M12|1|1|1|1|1
CLASS|M12|2|2|396|1|396
CLASS|M12|3|2|495|1|495
CLASS|M12|4|3|1760|2|880
CLASS|M12|5|3|2640|2|1320
CLASS|M12|6|4|2970|2|1485
CLASS|M12|7|4|2970|2|1485
CLASS|M12|8|5|9504|4|2376
CLASS|M12|9|6|7920|2|3960
CLASS|M12|10|6|15840|2|7920
CLASS|M12|11|8|11880|4|2970
CLASS|M12|12|8|11880|4|2970
CLASS|M12|13|10|9504|4|2376
CLASS|M12|14|11|8640|10|864
CLASS|M12|15|11|8640|10|864
CYCLIC_RESULT|M12|95040|2|4|30362|64|true
CHARACTER_TABLE|J2|J2|604800
CLASS|J2|1|1|1|1|1
CLASS|J2|2|2|315|1|315
CLASS|J2|3|2|2520|1|2520
CLASS|J2|4|3|560|2|280
CLASS|J2|5|3|16800|2|8400
CLASS|J2|6|4|6300|2|3150
CLASS|J2|7|5|2016|4|504
CLASS|J2|8|5|2016|4|504
CLASS|J2|9|5|12096|4|3024
CLASS|J2|10|5|12096|4|3024
CLASS|J2|11|6|25200|2|12600
CLASS|J2|12|6|50400|2|25200
CLASS|J2|13|7|86400|6|14400
CLASS|J2|14|8|75600|4|18900
CLASS|J2|15|10|30240|4|7560
CLASS|J2|16|10|30240|4|7560
CLASS|J2|17|10|60480|4|15120
CLASS|J2|18|10|60480|4|15120
CLASS|J2|19|12|50400|4|12600
CLASS|J2|20|15|40320|8|5040
CLASS|J2|21|15|40320|8|5040
CYCLIC_RESULT|J2|604800|2|4|160862|64|true
SPORADIC_ROW|[ "M11", "M12", "J2" ]|64|2576
CHARACTER_TABLE|M22|M22|443520
CLASS|M22|1|1|1|1|1
CLASS|M22|2|2|1155|1|1155
CLASS|M22|3|3|12320|2|6160
CLASS|M22|4|4|13860|2|6930
CLASS|M22|5|4|27720|2|13860
CLASS|M22|6|5|88704|4|22176
CLASS|M22|7|6|36960|2|18480
CLASS|M22|8|7|63360|6|10560
CLASS|M22|9|7|63360|6|10560
CLASS|M22|10|8|55440|4|13860
CLASS|M22|11|11|40320|10|4032
CLASS|M22|12|11|40320|10|4032
CYCLIC_RESULT|M22|443520|2|5|111806|128|true
CHARACTER_TABLE|J3|J3|50232960
CLASS|J3|1|1|1|1|1
CLASS|J3|2|2|26163|1|26163
CLASS|J3|3|3|46512|2|23256
CLASS|J3|4|3|206720|2|103360
CLASS|J3|5|4|523260|2|261630
CLASS|J3|6|5|1674432|4|418608
CLASS|J3|7|5|1674432|4|418608
CLASS|J3|8|6|2093040|2|1046520
CLASS|J3|9|8|6279120|4|1569780
CLASS|J3|10|9|1860480|6|310080
CLASS|J3|11|9|1860480|6|310080
CLASS|J3|12|9|1860480|6|310080
CLASS|J3|13|10|5023296|4|1255824
CLASS|J3|14|10|5023296|4|1255824
CLASS|J3|15|12|4186080|4|1046520
CLASS|J3|16|15|3348864|8|418608
CLASS|J3|17|15|3348864|8|418608
CLASS|J3|18|17|2954880|16|184680
CLASS|J3|19|17|2954880|16|184680
CLASS|J3|20|19|2643840|18|146880
CLASS|J3|21|19|2643840|18|146880
CYCLIC_RESULT|J3|50232960|2|5|9856670|128|true
CHARACTER_TABLE|HS|HS|44352000
CLASS|HS|1|1|1|1|1
CLASS|HS|2|2|5775|1|5775
CLASS|HS|3|2|15400|1|15400
CLASS|HS|4|3|123200|2|61600
CLASS|HS|5|4|11550|2|5775
CLASS|HS|6|4|173250|2|86625
CLASS|HS|7|4|693000|2|346500
CLASS|HS|8|5|88704|4|22176
CLASS|HS|9|5|147840|4|36960
CLASS|HS|10|5|1774080|4|443520
CLASS|HS|11|6|1232000|2|616000
CLASS|HS|12|6|1848000|2|924000
CLASS|HS|13|7|6336000|6|1056000
CLASS|HS|14|8|2772000|4|693000
CLASS|HS|15|8|2772000|4|693000
CLASS|HS|16|8|2772000|4|693000
CLASS|HS|17|10|2217600|4|554400
CLASS|HS|18|10|2217600|4|554400
CLASS|HS|19|11|4032000|10|403200
CLASS|HS|20|11|4032000|10|403200
CLASS|HS|21|12|3696000|4|924000
CLASS|HS|22|15|2956800|8|369600
CLASS|HS|23|20|2217600|8|277200
CLASS|HS|24|20|2217600|8|277200
CYCLIC_RESULT|HS|44352000|2|5|9462532|128|true
CHARACTER_TABLE|McL|McL|898128000
CLASS|McL|1|1|1|1|1
CLASS|McL|2|2|22275|1|22275
CLASS|McL|3|3|30800|2|15400
CLASS|McL|4|3|924000|2|462000
CLASS|McL|5|4|9355500|2|4677750
CLASS|McL|6|5|1197504|4|299376
CLASS|McL|7|5|35925120|4|8981280
CLASS|McL|8|6|2494800|2|1247400
CLASS|McL|9|6|24948000|2|12474000
CLASS|McL|10|7|64152000|6|10692000
CLASS|McL|11|7|64152000|6|10692000
CLASS|McL|12|8|112266000|4|28066500
CLASS|McL|13|9|33264000|6|5544000
CLASS|McL|14|9|33264000|6|5544000
CLASS|McL|15|10|29937600|4|7484400
CLASS|McL|16|11|81648000|10|8164800
CLASS|McL|17|11|81648000|10|8164800
CLASS|McL|18|12|74844000|4|18711000
CLASS|McL|19|14|64152000|6|10692000
CLASS|McL|20|14|64152000|6|10692000
CLASS|McL|21|15|29937600|8|3742200
CLASS|McL|22|15|29937600|8|3742200
CLASS|McL|23|30|29937600|8|3742200
CLASS|McL|24|30|29937600|8|3742200
CYCLIC_RESULT|McL|898128000|2|5|167595782|128|true
CHARACTER_TABLE|He|He|4030387200
CLASS|He|1|1|1|1|1
CLASS|He|2|2|24990|1|24990
CLASS|He|3|2|187425|1|187425
CLASS|He|4|3|533120|2|266560
CLASS|He|5|3|7996800|2|3998400
CLASS|He|6|4|5997600|2|2998800
CLASS|He|7|4|10495800|2|5247900
CLASS|He|8|4|31487400|2|15743700
CLASS|He|9|5|13434624|4|3358656
CLASS|He|10|6|55977600|2|27988800
CLASS|He|11|6|167932800|2|83966400
CLASS|He|12|7|3427200|6|571200
CLASS|He|13|7|3427200|6|571200
CLASS|He|14|7|3916800|6|652800
CLASS|He|15|7|41126400|6|6854400
CLASS|He|16|7|41126400|6|6854400
CLASS|He|17|8|251899200|4|62974800
CLASS|He|18|10|201519360|4|50379840
CLASS|He|19|12|335865600|4|83966400
CLASS|He|20|12|335865600|4|83966400
CLASS|He|21|14|71971200|6|11995200
CLASS|He|22|14|71971200|6|11995200
CLASS|He|23|14|287884800|6|47980800
CLASS|He|24|14|287884800|6|47980800
CLASS|He|25|15|268692480|8|33586560
CLASS|He|26|17|237081600|16|14817600
CLASS|He|27|17|237081600|16|14817600
CLASS|He|28|21|191923200|12|15993600
CLASS|He|29|21|191923200|12|15993600
CLASS|He|30|21|191923200|12|15993600
CLASS|He|31|21|191923200|12|15993600
CLASS|He|32|28|143942400|12|11995200
CLASS|He|33|28|143942400|12|11995200
CYCLIC_RESULT|He|4030387200|2|5|711711632|128|true
SPORADIC_ROW|[ "M22", "J3", "HS", "McL", "He" ]|128|111806
CHARACTER_TABLE|M23|M23|10200960
CLASS|M23|1|1|1|1|1
CLASS|M23|2|2|3795|1|3795
CLASS|M23|3|3|56672|2|28336
CLASS|M23|4|4|318780|2|159390
CLASS|M23|5|5|680064|4|170016
CLASS|M23|6|6|850080|2|425040
CLASS|M23|7|7|728640|6|121440
CLASS|M23|8|7|728640|6|121440
CLASS|M23|9|8|1275120|4|318780
CLASS|M23|10|11|927360|10|92736
CLASS|M23|11|11|927360|10|92736
CLASS|M23|12|14|728640|6|121440
CLASS|M23|13|14|728640|6|121440
CLASS|M23|14|15|680064|8|85008
CLASS|M23|15|15|680064|8|85008
CLASS|M23|16|23|443520|22|20160
CLASS|M23|17|23|443520|22|20160
CYCLIC_RESULT|M23|10200960|2|6|1986926|256|true
CHARACTER_TABLE|M24|M24|244823040
CLASS|M24|1|1|1|1|1
CLASS|M24|2|2|11385|1|11385
CLASS|M24|3|2|31878|1|31878
CLASS|M24|4|3|226688|2|113344
CLASS|M24|5|3|485760|2|242880
CLASS|M24|6|4|637560|2|318780
CLASS|M24|7|4|1912680|2|956340
CLASS|M24|8|4|2550240|2|1275120
CLASS|M24|9|5|4080384|4|1020096
CLASS|M24|10|6|10200960|2|5100480
CLASS|M24|11|6|10200960|2|5100480
CLASS|M24|12|7|5829120|6|971520
CLASS|M24|13|7|5829120|6|971520
CLASS|M24|14|8|15301440|4|3825360
CLASS|M24|15|10|12241152|4|3060288
CLASS|M24|16|11|22256640|10|2225664
CLASS|M24|17|12|20401920|4|5100480
CLASS|M24|18|12|20401920|4|5100480
CLASS|M24|19|14|17487360|6|2914560
CLASS|M24|20|14|17487360|6|2914560
CLASS|M24|21|15|16321536|8|2040192
CLASS|M24|22|15|16321536|8|2040192
CLASS|M24|23|21|11658240|12|971520
CLASS|M24|24|21|11658240|12|971520
CLASS|M24|25|23|10644480|22|483840
CLASS|M24|26|23|10644480|22|483840
CYCLIC_RESULT|M24|244823040|2|6|48246320|256|true
CHARACTER_TABLE|J1|J1|175560
CLASS|J1|1|1|1|1|1
CLASS|J1|2|2|1463|1|1463
CLASS|J1|3|3|5852|2|2926
CLASS|J1|4|5|5852|4|1463
CLASS|J1|5|5|5852|4|1463
CLASS|J1|6|6|29260|2|14630
CLASS|J1|7|7|25080|6|4180
CLASS|J1|8|10|17556|4|4389
CLASS|J1|9|10|17556|4|4389
CLASS|J1|10|11|15960|10|1596
CLASS|J1|11|15|11704|8|1463
CLASS|J1|12|15|11704|8|1463
CLASS|J1|13|19|9240|18|1540/3
CLASS|J1|14|19|9240|18|1540/3
CLASS|J1|15|19|9240|18|1540/3
CYCLIC_RESULT|J1|175560|2|6|40966|256|true
CHARACTER_TABLE|Ru|Ru|145926144000
CLASS|Ru|1|1|1|1|1
CLASS|Ru|2|2|593775|1|593775
CLASS|Ru|3|2|1252800|1|1252800
CLASS|Ru|4|3|67558400|2|33779200
CLASS|Ru|5|4|19000800|2|9500400
CLASS|Ru|6|4|38001600|2|19000800
CLASS|Ru|7|4|142506000|2|71253000
CLASS|Ru|8|4|285012000|2|142506000
CLASS|Ru|9|5|145926144|4|36481536
CLASS|Ru|10|5|486420480|4|121605120
CLASS|Ru|11|6|3040128000|2|1520064000
CLASS|Ru|12|7|5211648000|6|868608000
CLASS|Ru|13|8|1520064000|4|380016000
CLASS|Ru|14|8|2280096000|4|570024000
CLASS|Ru|15|8|4560192000|4|1140048000
CLASS|Ru|16|10|3648153600|4|912038400
CLASS|Ru|17|10|7296307200|4|1824076800
CLASS|Ru|18|12|6080256000|4|1520064000
CLASS|Ru|19|12|12160512000|4|3040128000
CLASS|Ru|20|13|2806272000|12|233856000
CLASS|Ru|21|14|5211648000|6|868608000
CLASS|Ru|22|14|5211648000|6|868608000
CLASS|Ru|23|14|5211648000|6|868608000
CLASS|Ru|24|15|9728409600|8|1216051200
CLASS|Ru|25|16|9120384000|8|1140048000
CLASS|Ru|26|16|9120384000|8|1140048000
CLASS|Ru|27|20|7296307200|8|912038400
CLASS|Ru|28|20|7296307200|8|912038400
CLASS|Ru|29|20|7296307200|8|912038400
CLASS|Ru|30|24|6080256000|8|760032000
CLASS|Ru|31|24|6080256000|8|760032000
CLASS|Ru|32|26|2806272000|12|233856000
CLASS|Ru|33|26|2806272000|12|233856000
CLASS|Ru|34|26|2806272000|12|233856000
CLASS|Ru|35|29|5031936000|28|179712000
CLASS|Ru|36|29|5031936000|28|179712000
CYCLIC_RESULT|Ru|145926144000|2|6|23864038232|256|true
CHARACTER_TABLE|Suz|Suz|448345497600
CLASS|Suz|1|1|1|1|1
CLASS|Suz|2|2|135135|1|135135
CLASS|Suz|3|2|2779920|1|2779920
CLASS|Suz|4|3|45760|2|22880
CLASS|Suz|5|3|12812800|2|6406400
CLASS|Suz|6|3|138378240|2|69189120
CLASS|Suz|7|4|9729720|2|4864860
CLASS|Suz|8|4|145945800|2|72972900
CLASS|Suz|9|4|291891600|2|145945800
CLASS|Suz|10|4|1556755200|2|778377600
CLASS|Suz|11|5|249080832|4|62270208
CLASS|Suz|12|5|1494484992|4|373621248
CLASS|Suz|13|6|129729600|2|64864800
CLASS|Suz|14|6|345945600|2|172972800
CLASS|Suz|15|6|345945600|2|172972800
CLASS|Suz|16|6|1037836800|2|518918400
CLASS|Suz|17|6|6227020800|2|3113510400
CLASS|Suz|18|7|5337446400|6|889574400
CLASS|Suz|19|8|2335132800|4|583783200
CLASS|Suz|20|8|7005398400|4|1751349600
CLASS|Suz|21|8|14010796800|4|3502699200
CLASS|Suz|22|9|8302694400|6|1383782400
CLASS|Suz|23|9|8302694400|6|1383782400
CLASS|Suz|24|10|11208637440|4|2802159360
CLASS|Suz|25|10|22417274880|4|5604318720
CLASS|Suz|26|11|40758681600|10|4075868160
CLASS|Suz|27|12|1556755200|4|389188800
CLASS|Suz|28|12|6227020800|4|1556755200
CLASS|Suz|29|12|9340531200|4|2335132800
CLASS|Suz|30|12|12454041600|4|3113510400
CLASS|Suz|31|12|18681062400|4|4670265600
CLASS|Suz|32|13|34488115200|12|2874009600
CLASS|Suz|33|13|34488115200|12|2874009600
CLASS|Suz|34|14|16012339200|6|2668723200
CLASS|Suz|35|15|9963233280|8|1245404160
CLASS|Suz|36|15|9963233280|8|1245404160
CLASS|Suz|37|15|29889699840|8|3736212480
CLASS|Suz|38|18|24908083200|6|4151347200
CLASS|Suz|39|18|24908083200|6|4151347200
CLASS|Suz|40|20|22417274880|8|2802159360
CLASS|Suz|41|21|21349785600|12|1779148800
CLASS|Suz|42|21|21349785600|12|1779148800
CLASS|Suz|43|24|18681062400|8|2335132800
CYCLIC_RESULT|Suz|448345497600|2|6|71244042872|256|true
CHARACTER_TABLE|Co2|Co2|42305421312000
CLASS|Co2|1|1|1|1|1
CLASS|Co2|2|2|56925|1|56925
CLASS|Co2|3|2|1024650|1|1024650
CLASS|Co2|4|2|28690200|1|28690200
CLASS|Co2|5|3|90675200|2|45337600
CLASS|Co2|6|3|272025600|2|136012800
CLASS|Co2|7|4|13662000|2|6831000
CLASS|Co2|8|4|344282400|2|172141200
CLASS|Co2|9|4|573804000|2|286902000
CLASS|Co2|10|4|860706000|2|430353000
CLASS|Co2|11|4|6885648000|2|3442824000
CLASS|Co2|12|4|6885648000|2|3442824000
CLASS|Co2|13|4|33051110400|2|16525555200
CLASS|Co2|14|5|14101807104|4|3525451776
CLASS|Co2|15|5|70509035520|4|17627258880
CLASS|Co2|16|6|7344691200|2|3672345600
CLASS|Co2|17|6|8160768000|2|4080384000
CLASS|Co2|18|6|9792921600|2|4896460800
CLASS|Co2|19|6|12241152000|2|6120576000
CLASS|Co2|20|6|73446912000|2|36723456000
CLASS|Co2|21|6|146893824000|2|73446912000
CLASS|Co2|22|7|755453952000|6|125908992000
CLASS|Co2|23|8|55085184000|4|13771296000
CLASS|Co2|24|8|55085184000|4|13771296000
CLASS|Co2|25|8|82627776000|4|20656944000
CLASS|Co2|26|8|82627776000|4|20656944000
CLASS|Co2|27|8|165255552000|4|41313888000
CLASS|Co2|28|8|661022208000|4|165255552000
CLASS|Co2|29|9|783433728000|6|130572288000
CLASS|Co2|30|10|352545177600|4|88136294400
CLASS|Co2|31|10|705090355200|4|176272588800
CLASS|Co2|32|10|1057635532800|4|264408883200
CLASS|Co2|33|11|3845947392000|10|384594739200
CLASS|Co2|34|12|48964608000|4|12241152000
CLASS|Co2|35|12|146893824000|4|36723456000
CLASS|Co2|36|12|146893824000|4|36723456000
CLASS|Co2|37|12|146893824000|4|36723456000
CLASS|Co2|38|12|440681472000|4|110170368000
CLASS|Co2|39|12|440681472000|4|110170368000
CLASS|Co2|40|12|881362944000|4|220340736000
CLASS|Co2|41|12|881362944000|4|220340736000
CLASS|Co2|42|14|755453952000|6|125908992000
CLASS|Co2|43|14|1510907904000|6|251817984000
CLASS|Co2|44|14|1510907904000|6|251817984000
CLASS|Co2|45|15|1410180710400|8|176272588800
CLASS|Co2|46|15|1410180710400|8|176272588800
CLASS|Co2|47|15|1410180710400|8|176272588800
CLASS|Co2|48|16|1322044416000|8|165255552000
CLASS|Co2|49|16|1322044416000|8|165255552000
CLASS|Co2|50|18|2350301184000|6|391716864000
CLASS|Co2|51|20|2115271065600|8|264408883200
CLASS|Co2|52|20|2115271065600|8|264408883200
CLASS|Co2|53|23|1839366144000|22|83607552000
CLASS|Co2|54|23|1839366144000|22|83607552000
CLASS|Co2|55|24|1762725888000|8|220340736000
CLASS|Co2|56|24|1762725888000|8|220340736000
CLASS|Co2|57|28|1510907904000|12|125908992000
CLASS|Co2|58|30|1410180710400|8|176272588800
CLASS|Co2|59|30|1410180710400|8|176272588800
CLASS|Co2|60|30|1410180710400|8|176272588800
CYCLIC_RESULT|Co2|42305421312000|2|6|6075396626432|256|true
CHARACTER_TABLE|Co3|Co3|495766656000
CLASS|Co3|1|1|1|1|1
CLASS|Co3|2|2|170775|1|170775
CLASS|Co3|3|2|2608200|1|2608200
CLASS|Co3|4|3|1416800|2|708400
CLASS|Co3|5|3|17001600|2|8500800
CLASS|Co3|6|3|109296000|2|54648000
CLASS|Co3|7|4|21517650|2|10758825
CLASS|Co3|8|4|322764750|2|161382375
CLASS|Co3|9|5|330511104|4|82627776
CLASS|Co3|10|5|1652555520|4|413138880
CLASS|Co3|11|6|114760800|2|57380400
CLASS|Co3|12|6|382536000|2|191268000
CLASS|Co3|13|6|2295216000|2|1147608000
CLASS|Co3|14|6|4590432000|2|2295216000
CLASS|Co3|15|6|6885648000|2|3442824000
CLASS|Co3|16|7|11803968000|6|1967328000
CLASS|Co3|17|8|2582118000|4|645529500
CLASS|Co3|18|8|2582118000|4|645529500
CLASS|Co3|19|8|15492708000|4|3873177000
CLASS|Co3|20|9|3060288000|6|510048000
CLASS|Co3|21|9|6120576000|6|1020096000
CLASS|Co3|22|10|8262777600|4|2065694400
CLASS|Co3|23|10|24788332800|4|6197083200
CLASS|Co3|24|11|22534848000|10|2253484800
CLASS|Co3|25|11|22534848000|10|2253484800
CLASS|Co3|26|12|3442824000|4|860706000
CLASS|Co3|27|12|10328472000|4|2582118000
CLASS|Co3|28|12|13771296000|4|3442824000
CLASS|Co3|29|14|35411904000|6|5901984000
CLASS|Co3|30|15|16525555200|8|2065694400
CLASS|Co3|31|15|33051110400|8|4131388800
CLASS|Co3|32|18|27542592000|6|4590432000
CLASS|Co3|33|20|24788332800|8|3098541600
CLASS|Co3|34|20|24788332800|8|3098541600
CLASS|Co3|35|21|23607936000|12|1967328000
CLASS|Co3|36|22|22534848000|10|2253484800
CLASS|Co3|37|22|22534848000|10|2253484800
CLASS|Co3|38|23|21555072000|22|979776000
CLASS|Co3|39|23|21555072000|22|979776000
CLASS|Co3|40|24|20656944000|8|2582118000
CLASS|Co3|41|24|20656944000|8|2582118000
CLASS|Co3|42|30|16525555200|8|2065694400
CYCLIC_RESULT|Co3|495766656000|2|6|74736306032|256|true
CHARACTER_TABLE|Fi22|Fi22|64561751654400
CLASS|Fi22|1|1|1|1|1
CLASS|Fi22|2|2|3510|1|3510
CLASS|Fi22|3|2|1216215|1|1216215
CLASS|Fi22|4|2|36486450|1|36486450
CLASS|Fi22|5|3|3294720|2|1647360
CLASS|Fi22|6|3|25625600|2|12812800
CLASS|Fi22|7|3|461260800|2|230630400
CLASS|Fi22|8|3|3690086400|2|1845043200
CLASS|Fi22|9|4|583783200|2|291891600
CLASS|Fi22|10|4|1401079680|2|700539840
CLASS|Fi22|11|4|5254048800|2|2627024400
CLASS|Fi22|12|4|14010796800|2|7005398400
CLASS|Fi22|13|4|21016195200|2|10508097600
CLASS|Fi22|14|5|107602919424|4|26900729856
CLASS|Fi22|15|6|415134720|2|207567360
CLASS|Fi22|16|6|691891200|2|345945600
CLASS|Fi22|17|6|6227020800|2|3113510400
CLASS|Fi22|18|6|9340531200|2|4670265600
CLASS|Fi22|19|6|16605388800|2|8302694400
CLASS|Fi22|20|6|18681062400|2|9340531200
CLASS|Fi22|21|6|18681062400|2|9340531200
CLASS|Fi22|22|6|37362124800|2|18681062400
CLASS|Fi22|23|6|74724249600|2|37362124800
CLASS|Fi22|24|6|149448499200|2|74724249600
CLASS|Fi22|25|6|298896998400|2|149448499200
CLASS|Fi22|26|7|1537184563200|6|256197427200
CLASS|Fi22|27|8|168129561600|4|42032390400
CLASS|Fi22|28|8|168129561600|4|42032390400
CLASS|Fi22|29|8|504388684800|4|126097171200
CLASS|Fi22|30|8|2017554739200|4|504388684800
CLASS|Fi22|31|9|199264665600|6|33210777600
CLASS|Fi22|32|9|398529331200|6|66421555200
CLASS|Fi22|33|9|2391175987200|6|398529331200
CLASS|Fi22|34|10|1076029194240|4|269007298560
CLASS|Fi22|35|10|1614043791360|4|403510947840
CLASS|Fi22|36|11|2934625075200|10|293462507520
CLASS|Fi22|37|11|2934625075200|10|293462507520
CLASS|Fi22|38|12|74724249600|4|18681062400
CLASS|Fi22|39|12|112086374400|4|28021593600
CLASS|Fi22|40|12|112086374400|4|28021593600
CLASS|Fi22|41|12|224172748800|4|56043187200
CLASS|Fi22|42|12|448345497600|4|112086374400
CLASS|Fi22|43|12|448345497600|4|112086374400
CLASS|Fi22|44|12|448345497600|4|112086374400
CLASS|Fi22|45|12|672518246400|4|168129561600
CLASS|Fi22|46|12|672518246400|4|168129561600
CLASS|Fi22|47|12|896690995200|4|224172748800
CLASS|Fi22|48|12|1793381990400|4|448345497600
CLASS|Fi22|49|13|4966288588800|12|413857382400
CLASS|Fi22|50|13|4966288588800|12|413857382400
CLASS|Fi22|51|14|4611553689600|6|768592281600
CLASS|Fi22|52|15|2152058388480|8|269007298560
CLASS|Fi22|53|16|2017554739200|8|252194342400
CLASS|Fi22|54|16|2017554739200|8|252194342400
CLASS|Fi22|55|18|597793996800|6|99632332800
CLASS|Fi22|56|18|597793996800|6|99632332800
CLASS|Fi22|57|18|1195587993600|6|199264665600
CLASS|Fi22|58|18|1793381990400|6|298896998400
CLASS|Fi22|59|20|3228087582720|8|403510947840
CLASS|Fi22|60|21|3074369126400|12|256197427200
CLASS|Fi22|61|22|2934625075200|10|293462507520
CLASS|Fi22|62|22|2934625075200|10|293462507520
CLASS|Fi22|63|24|1345036492800|8|168129561600
CLASS|Fi22|64|24|1345036492800|8|168129561600
CLASS|Fi22|65|30|2152058388480|8|269007298560
CYCLIC_RESULT|Fi22|64561751654400|2|6|9488884593632|256|true
CHARACTER_TABLE|HN|HN|273030912000000
CLASS|HN|1|1|1|1|1
CLASS|HN|2|2|1539000|1|1539000
CLASS|HN|3|2|74064375|1|74064375
CLASS|HN|4|3|501600000|2|250800000
CLASS|HN|5|3|9363200000|2|4681600000
CLASS|HN|6|4|17775450000|2|8887725000
CLASS|HN|7|4|47401200000|2|23700600000
CLASS|HN|8|4|71101800000|2|35550900000
CLASS|HN|9|5|433382400|4|108345600
CLASS|HN|10|5|546061824|4|136515456
CLASS|HN|11|5|18202060800|4|4550515200
CLASS|HN|12|5|18202060800|4|4550515200
CLASS|HN|13|5|109212364800|4|27303091200
CLASS|HN|14|6|189604800000|2|94802400000
CLASS|HN|15|6|474012000000|2|237006000000
CLASS|HN|16|6|758419200000|2|379209600000
CLASS|HN|17|7|650073600000|6|108345600000
CLASS|HN|18|8|3412886400000|4|853221600000
CLASS|HN|19|8|4266108000000|4|1066527000000
CLASS|HN|20|9|10112256000000|6|1685376000000
CLASS|HN|21|10|136515456000|4|34128864000
CLASS|HN|22|10|227525760000|4|56881440000
CLASS|HN|23|10|341288640000|4|85322160000
CLASS|HN|24|10|455051520000|4|113762880000
CLASS|HN|25|10|455051520000|4|113762880000
CLASS|HN|26|10|2730309120000|4|682577280000
CLASS|HN|27|10|2730309120000|4|682577280000
CLASS|HN|28|10|2730309120000|4|682577280000
CLASS|HN|29|11|12410496000000|10|1241049600000
CLASS|HN|30|12|3792096000000|4|948024000000
CLASS|HN|31|12|5688144000000|4|1422036000000
CLASS|HN|32|12|22752576000000|4|5688144000000
CLASS|HN|33|14|9751104000000|6|1625184000000
CLASS|HN|34|15|1516838400000|8|189604800000
CLASS|HN|35|15|9101030400000|8|1137628800000
CLASS|HN|36|15|9101030400000|8|1137628800000
CLASS|HN|37|19|14370048000000|18|798336000000
CLASS|HN|38|19|14370048000000|18|798336000000
CLASS|HN|39|20|3412886400000|8|426610800000
CLASS|HN|40|20|3412886400000|8|426610800000
CLASS|HN|41|20|6825772800000|8|853221600000
CLASS|HN|42|20|13651545600000|8|1706443200000
CLASS|HN|43|20|13651545600000|8|1706443200000
CLASS|HN|44|21|13001472000000|12|1083456000000
CLASS|HN|45|22|12410496000000|10|1241049600000
CLASS|HN|46|25|10921236480000|20|546061824000
CLASS|HN|47|25|10921236480000|20|546061824000
CLASS|HN|48|30|4550515200000|8|568814400000
CLASS|HN|49|30|9101030400000|8|1137628800000
CLASS|HN|50|30|9101030400000|8|1137628800000
CLASS|HN|51|35|7800883200000|24|325036800000
CLASS|HN|52|35|7800883200000|24|325036800000
CLASS|HN|53|40|6825772800000|16|426610800000
CLASS|HN|54|40|6825772800000|16|426610800000
CYCLIC_RESULT|HN|273030912000000|2|6|34855172523032|256|true
SPORADIC_ROW|[ "M23", "M24", "J1", "Ru", "Suz", "Co2", "Co3", "Fi22", "HN" ]|256|40966
CHARACTER_TABLE|ON|ON|460815505920
CLASS|ON|1|1|1|1|1
CLASS|ON|2|2|2857239|1|2857239
CLASS|ON|3|3|142227008|2|71113504
CLASS|ON|4|4|5714478|2|2857239
CLASS|ON|5|4|1800060570|2|900030285
CLASS|ON|6|5|2560086144|4|640021536
CLASS|ON|7|6|6400215360|2|3200107680
CLASS|ON|8|7|335871360|6|55978560
CLASS|ON|9|7|9404398080|6|1567399680
CLASS|ON|10|8|14400484560|4|3600121140
CLASS|ON|11|8|14400484560|4|3600121140
CLASS|ON|12|10|23040775296|4|5760193824
CLASS|ON|13|11|41892318720|10|4189231872
CLASS|ON|14|12|12800430720|4|3200107680
CLASS|ON|15|14|16457696640|6|2742949440
CLASS|ON|16|15|10240344576|8|1280043072
CLASS|ON|17|15|10240344576|8|1280043072
CLASS|ON|18|16|28800969120|8|3600121140
CLASS|ON|19|16|28800969120|8|3600121140
CLASS|ON|20|16|28800969120|8|3600121140
CLASS|ON|21|16|28800969120|8|3600121140
CLASS|ON|22|19|24253447680|18|1347413760
CLASS|ON|23|19|24253447680|18|1347413760
CLASS|ON|24|19|24253447680|18|1347413760
CLASS|ON|25|20|23040775296|8|2880096912
CLASS|ON|26|20|23040775296|8|2880096912
CLASS|ON|27|28|16457696640|12|1371474720
CLASS|ON|28|28|16457696640|12|1371474720
CLASS|ON|29|31|14865016320|30|495500544
CLASS|ON|30|31|14865016320|30|495500544
CYCLIC_RESULT|ON|460815505920|2|7|60030047156|512|true
CHARACTER_TABLE|Co1|Co1|4157776806543360000
CLASS|Co1|1|1|1|1|1
CLASS|Co1|2|2|46621575|1|46621575
CLASS|Co1|3|2|2065694400|1|2065694400
CLASS|Co1|4|2|10680579000|1|10680579000
CLASS|Co1|5|3|3091200|2|1545600
CLASS|Co1|6|3|70726656000|2|35363328000
CLASS|Co1|7|3|330057728000|2|165028864000
CLASS|Co1|8|3|7638478848000|2|3819239424000
CLASS|Co1|9|4|11189178000|2|5594589000
CLASS|Co1|10|4|3524591070000|2|1762295535000
CLASS|Co1|11|4|5639345712000|2|2819672856000
CLASS|Co1|12|4|14098364280000|2|7049182140000
CLASS|Co1|13|4|85932887040000|2|42966443520000
CLASS|Co1|14|4|270688594176000|2|135344297088000
CLASS|Co1|15|5|1374926192640|4|343731548160
CLASS|Co1|16|5|115493800181760|4|28873450045440
CLASS|Co1|17|5|277185120436224|4|69296280109056
CLASS|Co1|18|6|417729312000|2|208864656000
CLASS|Co1|19|6|8593288704000|2|4296644352000
CLASS|Co1|20|6|26734675968000|2|13367337984000
CLASS|Co1|21|6|26734675968000|2|13367337984000
CLASS|Co1|22|6|200510069760000|2|100255034880000
CLASS|Co1|23|6|267346759680000|2|133673379840000
CLASS|Co1|24|6|1203060418560000|2|601530209280000
CLASS|Co1|25|6|2887345004544000|2|1443672502272000
CLASS|Co1|26|6|7218362511360000|2|3609181255680000
CLASS|Co1|27|7|235701633024000|6|39283605504000
CLASS|Co1|28|7|3535524495360000|6|589254082560000
CLASS|Co1|29|8|45114765696000|4|11278691424000
CLASS|Co1|30|8|676721485440000|4|169180371360000
CLASS|Co1|31|8|676721485440000|4|169180371360000
CLASS|Co1|32|8|2030164456320000|4|507541114080000
CLASS|Co1|33|8|5413771883520000|4|1353442970880000
CLASS|Co1|34|8|5413771883520000|4|1353442970880000
CLASS|Co1|35|9|2138774077440000|6|356462346240000
CLASS|Co1|36|9|8555096309760000|6|1425849384960000
CLASS|Co1|37|9|8555096309760000|6|1425849384960000
CLASS|Co1|38|10|433101750681600|4|108275437670400
CLASS|Co1|39|10|3464814005452800|4|866203501363200
CLASS|Co1|40|10|3464814005452800|4|866203501363200
CLASS|Co1|41|10|6929628010905600|4|1732407002726400
CLASS|Co1|42|10|6929628010905600|4|1732407002726400
CLASS|Co1|43|10|25986105040896000|4|6496526260224000
CLASS|Co1|44|11|62996618280960000|10|6299661828096000
CLASS|Co1|45|12|30076510464000|4|7519127616000
CLASS|Co1|46|12|451147656960000|4|112786914240000
CLASS|Co1|47|12|902295313920000|4|225573828480000
CLASS|Co1|48|12|1604080558080000|4|401020139520000
CLASS|Co1|49|12|2406120837120000|4|601530209280000
CLASS|Co1|50|12|4812241674240000|4|1203060418560000
CLASS|Co1|51|12|7218362511360000|4|1804590627840000
CLASS|Co1|52|12|14436725022720000|4|3609181255680000
CLASS|Co1|53|12|14436725022720000|4|3609181255680000
CLASS|Co1|54|12|14436725022720000|4|3609181255680000
CLASS|Co1|55|12|14436725022720000|4|3609181255680000
CLASS|Co1|56|12|57746900090880000|4|14436725022720000
CLASS|Co1|57|12|86620350136320000|4|21655087534080000
CLASS|Co1|58|13|26652415426560000|12|2221034618880000
CLASS|Co1|59|14|24748671467520000|6|4124778577920000
CLASS|Co1|60|14|74246014402560000|6|12374335733760000
CLASS|Co1|61|15|769958667878400|8|96244833484800
CLASS|Co1|62|15|4619752007270400|8|577469000908800
CLASS|Co1|63|15|23098760036352000|8|2887345004544000
CLASS|Co1|64|15|46197520072704000|8|5774690009088000
CLASS|Co1|65|15|138592560218112000|8|17324070027264000
CLASS|Co1|66|16|64965262602240000|8|8120657825280000
CLASS|Co1|67|16|64965262602240000|8|8120657825280000
CLASS|Co1|68|18|19248966696960000|6|3208161116160000
CLASS|Co1|69|18|76995866787840000|6|12832644464640000
CLASS|Co1|70|18|76995866787840000|6|12832644464640000
CLASS|Co1|71|20|8662035013632000|8|1082754376704000
CLASS|Co1|72|20|103944420163584000|8|12993052520448000
CLASS|Co1|73|20|207888840327168000|8|25986105040896000
CLASS|Co1|74|21|16499114311680000|12|1374926192640000
CLASS|Co1|75|21|65996457246720000|12|5499704770560000
CLASS|Co1|76|21|197989371740160000|12|16499114311680000
CLASS|Co1|77|22|188989854842880000|10|18898985484288000
CLASS|Co1|78|23|180772904632320000|22|8216950210560000
CLASS|Co1|79|23|180772904632320000|22|8216950210560000
CLASS|Co1|80|24|7218362511360000|8|902295313920000
CLASS|Co1|81|24|21655087534080000|8|2706885941760000
CLASS|Co1|82|24|28873450045440000|8|3609181255680000
CLASS|Co1|83|24|43310175068160000|8|5413771883520000
CLASS|Co1|84|24|86620350136320000|8|10827543767040000
CLASS|Co1|85|24|173240700272640000|8|21655087534080000
CLASS|Co1|86|26|79957246279680000|12|6663103856640000
CLASS|Co1|87|28|148492028805120000|12|12374335733760000
CLASS|Co1|88|28|148492028805120000|12|12374335733760000
CLASS|Co1|89|30|34648140054528000|8|4331017506816000
CLASS|Co1|90|30|69296280109056000|8|8662035013632000
CLASS|Co1|91|30|69296280109056000|8|8662035013632000
CLASS|Co1|92|30|138592560218112000|8|17324070027264000
CLASS|Co1|93|30|138592560218112000|8|17324070027264000
CLASS|Co1|94|33|125993236561920000|20|6299661828096000
CLASS|Co1|95|35|118793623044096000|24|4949734293504000
CLASS|Co1|96|36|115493800181760000|12|9624483348480000
CLASS|Co1|97|39|106609661706240000|24|4442069237760000
CLASS|Co1|98|39|106609661706240000|24|4442069237760000
CLASS|Co1|99|40|103944420163584000|16|6496526260224000
CLASS|Co1|100|42|49497342935040000|12|4124778577920000
CLASS|Co1|101|60|69296280109056000|16|4331017506816000
CYCLIC_RESULT|Co1|4157776806543360000|2|7|453402500133362432|512|true
CHARACTER_TABLE|Th|Th|90745943887872000
CLASS|Th|1|1|1|1|1
CLASS|Th|2|2|976841775|1|976841775
CLASS|Th|3|3|7124544000|2|3562272000
CLASS|Th|4|3|192098816000|2|96049408000
CLASS|Th|5|3|518666803200|2|259333401600
CLASS|Th|6|4|234442026000|2|117221013000
CLASS|Th|7|4|11815878110400|2|5907939055200
CLASS|Th|8|5|30248647962624|4|7562161990656
CLASS|Th|9|6|42012011059200|2|21006005529600
CLASS|Th|10|6|52515013824000|2|26257506912000
CLASS|Th|11|6|140040036864000|2|70020018432000
CLASS|Th|12|7|77164918272000|6|12860819712000
CLASS|Th|13|8|236317562208000|4|59079390552000
CLASS|Th|14|8|945270248832000|4|236317562208000
CLASS|Th|15|9|15560004096000|6|2593334016000
CLASS|Th|16|9|124480032768000|6|20746672128000
CLASS|Th|17|9|560160147456000|6|93360024576000
CLASS|Th|18|10|756216199065600|4|189054049766400
CLASS|Th|19|12|315090082944000|4|78772520736000
CLASS|Th|20|12|315090082944000|4|78772520736000
CLASS|Th|21|12|840240221184000|4|210060055296000
CLASS|Th|22|12|3781080995328000|4|945270248832000
CLASS|Th|23|13|2326819074048000|12|193901589504000
CLASS|Th|24|14|1620463283712000|6|270077213952000
CLASS|Th|25|15|3024864796262400|8|378108099532800
CLASS|Th|26|15|3024864796262400|8|378108099532800
CLASS|Th|27|18|1260360331776000|6|210060055296000
CLASS|Th|28|18|5041441327104000|6|840240221184000
CLASS|Th|29|19|4776102309888000|18|265339017216000
CLASS|Th|30|20|4537297194393600|8|567162149299200
CLASS|Th|31|21|4321235423232000|12|360102951936000
CLASS|Th|32|24|3781080995328000|8|472635124416000
CLASS|Th|33|24|3781080995328000|8|472635124416000
CLASS|Th|34|24|3781080995328000|8|472635124416000
CLASS|Th|35|24|3781080995328000|8|472635124416000
CLASS|Th|36|27|3360960884736000|18|186720049152000
CLASS|Th|37|27|3360960884736000|18|186720049152000
CLASS|Th|38|27|3360960884736000|18|186720049152000
CLASS|Th|39|28|3240926567424000|12|270077213952000
CLASS|Th|40|30|3024864796262400|8|378108099532800
CLASS|Th|41|30|3024864796262400|8|378108099532800
CLASS|Th|42|31|2927288512512000|30|97576283750400
CLASS|Th|43|31|2927288512512000|30|97576283750400
CLASS|Th|44|36|2520720663552000|12|210060055296000
CLASS|Th|45|36|2520720663552000|12|210060055296000
CLASS|Th|46|36|2520720663552000|12|210060055296000
CLASS|Th|47|39|2326819074048000|24|96950794752000
CLASS|Th|48|39|2326819074048000|24|96950794752000
CYCLIC_RESULT|Th|90745943887872000|2|7|10017445751897432|512|true
SPORADIC_ROW|[ "ON", "Co1", "Th" ]|512|60030047156
CHARACTER_TABLE|Fi23|Fi23|4089470473293004800
CLASS|Fi23|1|1|1|1|1
CLASS|Fi23|2|2|31671|1|31671
CLASS|Fi23|3|2|55582605|1|55582605
CLASS|Fi23|4|2|12839581755|1|12839581755
CLASS|Fi23|5|3|297285120|2|148642560
CLASS|Fi23|6|3|2504902400|2|1252451200
CLASS|Fi23|7|3|108211783680|2|54105891840
CLASS|Fi23|8|3|4328471347200|2|2164235673600
CLASS|Fi23|9|4|704342770560|2|352171385280
CLASS|Fi23|10|4|12325998484800|2|6162999242400
CLASS|Fi23|11|4|44373594545280|2|22186797272640
CLASS|Fi23|12|4|110933986363200|2|55466993181600
CLASS|Fi23|13|5|162280574337024|4|40570143584256
CLASS|Fi23|14|6|104347077120|2|52173538560
CLASS|Fi23|15|6|811588377600|2|405794188800
CLASS|Fi23|16|6|6573865858560|2|3286932929280
CLASS|Fi23|17|6|10956443097600|2|5478221548800
CLASS|Fi23|18|6|14608590796800|2|7304295398400
CLASS|Fi23|19|6|16434664646400|2|8217332323200
CLASS|Fi23|20|6|26295463434240|2|13147731717120
CLASS|Fi23|21|6|65738658585600|2|32869329292800
CLASS|Fi23|22|6|98607987878400|2|49303993939200
CLASS|Fi23|23|6|116868726374400|2|58434363187200
CLASS|Fi23|24|6|262954634342400|2|131477317171200
CLASS|Fi23|25|6|394431951513600|2|197215975756800
CLASS|Fi23|26|6|788863903027200|2|394431951513600
CLASS|Fi23|27|6|1051818537369600|2|525909268684800
CLASS|Fi23|28|6|3155455612108800|2|1577727806054400
CLASS|Fi23|29|7|4868417230110720|6|811402871685120
CLASS|Fi23|30|8|10649662690867200|4|2662415672716800
CLASS|Fi23|31|8|10649662690867200|4|2662415672716800
CLASS|Fi23|32|8|10649662690867200|4|2662415672716800
CLASS|Fi23|33|9|233737452748800|6|38956242124800
CLASS|Fi23|34|9|701212358246400|6|116868726374400
CLASS|Fi23|35|9|701212358246400|6|116868726374400
CLASS|Fi23|36|9|2804849432985600|6|467474905497600
CLASS|Fi23|37|9|25243644896870400|6|4207274149478400
CLASS|Fi23|38|10|3407892061077504|4|851973015269376
CLASS|Fi23|39|10|17039460305387520|4|4259865076346880
CLASS|Fi23|40|10|17039460305387520|4|4259865076346880
CLASS|Fi23|41|11|92942510756659200|10|9294251075665920
CLASS|Fi23|42|12|473318341816320|4|118329585454080
CLASS|Fi23|43|12|1183295854540800|4|295823963635200
CLASS|Fi23|44|12|1183295854540800|4|295823963635200
CLASS|Fi23|45|12|1577727806054400|4|394431951513600
CLASS|Fi23|46|12|1577727806054400|4|394431951513600
CLASS|Fi23|47|12|3549887563622400|4|887471890905600
CLASS|Fi23|48|12|3549887563622400|4|887471890905600
CLASS|Fi23|49|12|4733183418163200|4|1183295854540800
CLASS|Fi23|50|12|7099775127244800|4|1774943781811200
CLASS|Fi23|51|12|9466366836326400|4|2366591709081600
CLASS|Fi23|52|12|14199550254489600|4|3549887563622400
CLASS|Fi23|53|12|14199550254489600|4|3549887563622400
CLASS|Fi23|54|12|18932733672652800|4|4733183418163200
CLASS|Fi23|55|12|28399100508979200|4|7099775127244800
CLASS|Fi23|56|12|56798201017958400|4|14199550254489600
CLASS|Fi23|57|13|52429108631961600|12|4369092385996800
CLASS|Fi23|58|13|52429108631961600|12|4369092385996800
CLASS|Fi23|59|14|48684172301107200|6|8114028716851200
CLASS|Fi23|60|14|73026258451660800|6|12171043075276800
CLASS|Fi23|61|15|11359640203591680|8|1419955025448960
CLASS|Fi23|62|15|45438560814366720|8|5679820101795840
CLASS|Fi23|63|16|127795952290406400|8|15974494036300800
CLASS|Fi23|64|16|127795952290406400|8|15974494036300800
CLASS|Fi23|65|17|240557086664294400|16|15034817916518400
CLASS|Fi23|66|18|6310911224217600|6|1051818537369600
CLASS|Fi23|67|18|12621822448435200|6|2103637074739200
CLASS|Fi23|68|18|18932733672652800|6|3155455612108800
CLASS|Fi23|69|18|18932733672652800|6|3155455612108800
CLASS|Fi23|70|18|18932733672652800|6|3155455612108800
CLASS|Fi23|71|18|18932733672652800|6|3155455612108800
CLASS|Fi23|72|18|75730934690611200|6|12621822448435200
CLASS|Fi23|73|18|75730934690611200|6|12621822448435200
CLASS|Fi23|74|20|34078920610775040|8|4259865076346880
CLASS|Fi23|75|20|102236761832325120|8|12779595229040640
CLASS|Fi23|76|21|97368344602214400|12|8114028716851200
CLASS|Fi23|77|22|92942510756659200|10|9294251075665920
CLASS|Fi23|78|22|92942510756659200|10|9294251075665920
CLASS|Fi23|79|22|92942510756659200|10|9294251075665920
CLASS|Fi23|80|23|177803064056217600|22|8081957457100800
CLASS|Fi23|81|23|177803064056217600|22|8081957457100800
CLASS|Fi23|82|24|85197301526937600|8|10649662690867200
CLASS|Fi23|83|24|85197301526937600|8|10649662690867200
CLASS|Fi23|84|24|85197301526937600|8|10649662690867200
CLASS|Fi23|85|26|157287325895884800|12|13107277157990400
CLASS|Fi23|86|26|157287325895884800|12|13107277157990400
CLASS|Fi23|87|27|151461869381222400|18|8414548298956800
CLASS|Fi23|88|28|146052516903321600|12|12171043075276800
CLASS|Fi23|89|30|34078920610775040|8|4259865076346880
CLASS|Fi23|90|30|68157841221550080|8|8519730152693760
CLASS|Fi23|91|30|136315682443100160|8|17039460305387520
CLASS|Fi23|92|35|116842013522657280|24|4868417230110720
CLASS|Fi23|93|36|113596402035916800|12|9466366836326400
CLASS|Fi23|94|36|113596402035916800|12|9466366836326400
CLASS|Fi23|95|39|104858217263923200|24|4369092385996800
CLASS|Fi23|96|39|104858217263923200|24|4369092385996800
CLASS|Fi23|97|42|97368344602214400|12|8114028716851200
CLASS|Fi23|98|60|68157841221550080|16|4259865076346880
CYCLIC_RESULT|Fi23|4089470473293004800|2|8|424084518149756864|1024|true
CHARACTER_TABLE|Ly|Ly|51765179004000000
CLASS|Ly|1|1|1|1|1
CLASS|Ly|2|2|1296826875|1|1296826875
CLASS|Ly|3|3|19212250|2|9606125
CLASS|Ly|4|3|295868650000|2|147934325000
CLASS|Ly|5|4|2567717212500|2|1283858606250
CLASS|Ly|6|5|23006746224|4|5751686556
CLASS|Ly|7|5|13804047734400|4|3451011933600
CLASS|Ly|8|6|427952868750|2|213976434375
CLASS|Ly|9|6|23965360650000|2|11982680325000
CLASS|Ly|10|6|159769071000000|2|79884535500000
CLASS|Ly|11|7|308126065500000|6|51354344250000
CLASS|Ly|12|8|107844122925000|4|26961030731250
CLASS|Ly|13|8|539220614625000|4|134805153656250
CLASS|Ly|14|9|958614426000000|6|159769071000000
CLASS|Ly|15|10|14379216390000|4|3594804097500
CLASS|Ly|16|10|1035303580080000|4|258825895020000
CLASS|Ly|17|11|784320894000000|10|78432089400000
CLASS|Ly|18|11|784320894000000|10|78432089400000
CLASS|Ly|19|12|179740204875000|4|44935051218750
CLASS|Ly|20|12|718960819500000|4|179740204875000
CLASS|Ly|21|14|308126065500000|6|51354344250000
CLASS|Ly|22|15|23006746224000|8|2875843278000
CLASS|Ly|23|15|575168655600000|8|71896081950000
CLASS|Ly|24|15|690202386720000|8|86275298340000
CLASS|Ly|25|18|2875843278000000|6|479307213000000
CLASS|Ly|26|20|1294129475100000|8|161766184387500
CLASS|Ly|27|21|1232504262000000|12|102708688500000
CLASS|Ly|28|21|1232504262000000|12|102708688500000
CLASS|Ly|29|22|2352962682000000|10|235296268200000
CLASS|Ly|30|22|2352962682000000|10|235296268200000
CLASS|Ly|31|24|2156882458500000|8|269610307312500
CLASS|Ly|32|24|2156882458500000|8|269610307312500
CLASS|Ly|33|24|2156882458500000|8|269610307312500
CLASS|Ly|34|25|2070607160160000|20|103530358008000
CLASS|Ly|35|28|1848756393000000|12|154063032750000
CLASS|Ly|36|30|575168655600000|8|71896081950000
CLASS|Ly|37|30|575168655600000|8|71896081950000
CLASS|Ly|38|31|1669844484000000|30|55661482800000
CLASS|Ly|39|31|1669844484000000|30|55661482800000
CLASS|Ly|40|31|1669844484000000|30|55661482800000
CLASS|Ly|41|31|1669844484000000|30|55661482800000
CLASS|Ly|42|31|1669844484000000|30|55661482800000
CLASS|Ly|43|33|1568641788000000|20|78432089400000
CLASS|Ly|44|33|1568641788000000|20|78432089400000
CLASS|Ly|45|37|1399058892000000|36|38862747000000
CLASS|Ly|46|37|1399058892000000|36|38862747000000
CLASS|Ly|47|40|1294129475100000|16|80883092193750
CLASS|Ly|48|40|1294129475100000|16|80883092193750
CLASS|Ly|49|42|1232504262000000|12|102708688500000
CLASS|Ly|50|42|1232504262000000|12|102708688500000
CLASS|Ly|51|67|772614612000000|66|11706282000000
CLASS|Ly|52|67|772614612000000|66|11706282000000
CLASS|Ly|53|67|772614612000000|66|11706282000000
CYCLIC_RESULT|Ly|51765179004000000|2|8|4768721638281032|1024|true
SPORADIC_ROW|[ "Fi23", "Ly" ]|1024|4768721638281032
CHARACTER_TABLE|Fi24'|F3+|1255205709190661721292800
CLASS|Fi24'|1|1|1|1|1
CLASS|Fi24'|2|2|4860485028|1|4860485028
CLASS|Fi24'|3|2|7819305288795|1|7819305288795
CLASS|Fi24'|4|3|28162810368|2|14081405184
CLASS|Fi24'|5|3|517740554240|2|258870277120
CLASS|Fi24'|6|3|87867968348160|2|43933984174080
CLASS|Fi24'|7|3|8201010379161600|2|4100505189580800
CLASS|Fi24'|8|3|32849102013235200|2|16424551006617600
CLASS|Fi24'|9|4|31527438924421440|2|15763719462210720
CLASS|Fi24'|10|4|216188152624604160|2|108094076312302080
CLASS|Fi24'|11|4|4256204254796894400|2|2128102127398447200
CLASS|Fi24'|12|5|1383604176797466624|4|345901044199366656
CLASS|Fi24'|13|6|16013937231452160|2|8006968615726080
CLASS|Fi24'|14|6|64055748925808640|2|32027874462904320
CLASS|Fi24'|15|6|124552845133516800|2|62276422566758400
CLASS|Fi24'|16|6|420365852325619200|2|210182926162809600
CLASS|Fi24'|17|6|560487803100825600|2|280243901550412800
CLASS|Fi24'|18|6|2241951212403302400|2|1120975606201651200
CLASS|Fi24'|19|6|17935609699226419200|2|8967804849613209600
CLASS|Fi24'|20|6|17935609699226419200|2|8967804849613209600
CLASS|Fi24'|21|6|20177560911629721600|2|10088780455814860800
CLASS|Fi24'|22|6|53806829097679257600|2|26903414548839628800
CLASS|Fi24'|23|6|242130730939556659200|2|121065365469778329600
CLASS|Fi24'|24|7|71156786235298283520|6|11859464372549713920
CLASS|Fi24'|25|7|609915310588271001600|6|101652551764711833600
CLASS|Fi24'|26|8|544794144614002483200|4|136198536153500620800
CLASS|Fi24'|27|8|817191216921003724800|4|204297804230250931200
CLASS|Fi24'|28|8|1634382433842007449600|4|408595608460501862400
CLASS|Fi24'|29|9|2657127362848358400|6|442854560474726400
CLASS|Fi24'|30|9|4782829253127045120|6|797138208854507520
CLASS|Fi24'|31|9|5978536566408806400|6|996422761068134400
CLASS|Fi24'|32|9|21257018902786867200|6|3542836483797811200
CLASS|Fi24'|33|9|95656585062540902400|6|15942764177090150400
CLASS|Fi24'|34|9|1291363898344302182400|6|215227316390717030400
CLASS|Fi24'|35|10|523002378829442383872|4|130750594707360595968
CLASS|Fi24'|36|10|1307505947073605959680|4|326876486768401489920
CLASS|Fi24'|37|11|9509134160535316070400|10|950913416053531607040
CLASS|Fi24'|38|12|10088780455814860800|4|2522195113953715200
CLASS|Fi24'|39|12|40355121823259443200|4|10088780455814860800
CLASS|Fi24'|40|12|90799024102333747200|4|22699756025583436800
CLASS|Fi24'|41|12|145278438563733995520|4|36319609640933498880
CLASS|Fi24'|42|12|242130730939556659200|4|60532682734889164800
CLASS|Fi24'|43|12|322840974586075545600|4|80710243646518886400
CLASS|Fi24'|44|12|484261461879113318400|4|121065365469778329600
CLASS|Fi24'|45|12|1089588289228004966400|4|272397072307001241600
CLASS|Fi24'|46|12|1452784385637339955200|4|363196096409334988800
CLASS|Fi24'|47|12|1452784385637339955200|4|363196096409334988800
CLASS|Fi24'|48|12|2179176578456009932800|4|544794144614002483200
CLASS|Fi24'|49|12|2905568771274679910400|4|726392192818669977600
CLASS|Fi24'|50|12|8716706313824039731200|4|2179176578456009932800
CLASS|Fi24'|51|13|5364126962353255219200|12|447010580196104601600
CLASS|Fi24'|52|14|7471462554706319769600|6|1245243759117719961600
CLASS|Fi24'|53|14|29885850218825279078400|6|4980975036470879846400
CLASS|Fi24'|54|15|232445501701974392832|8|29055687712746799104
CLASS|Fi24'|55|15|3099273356026325237760|8|387409169503290654720
CLASS|Fi24'|56|15|4648910034039487856640|8|581113754254935982080
CLASS|Fi24'|57|16|39225178412208178790400|8|4903147301526022348800
CLASS|Fi24'|58|17|73835629952391865958400|16|4614726872024491622400
CLASS|Fi24'|59|18|484261461879113318400|6|80710243646518886400
CLASS|Fi24'|60|18|968522923758226636800|6|161420487293037772800
CLASS|Fi24'|61|18|1937045847516453273600|6|322840974586075545600
CLASS|Fi24'|62|18|1937045847516453273600|6|322840974586075545600
CLASS|Fi24'|63|18|7748183390065813094400|6|1291363898344302182400
CLASS|Fi24'|64|18|11622275085098719641600|6|1937045847516453273600
CLASS|Fi24'|65|18|11622275085098719641600|6|1937045847516453273600
CLASS|Fi24'|66|18|11622275085098719641600|6|1937045847516453273600
CLASS|Fi24'|67|20|10460047576588847677440|8|1307505947073605959680
CLASS|Fi24'|68|20|15690071364883271516160|8|1961258920610408939520
CLASS|Fi24'|69|21|4980975036470879846400|12|415081253039239987200
CLASS|Fi24'|70|21|19923900145883519385600|12|1660325012156959948800
CLASS|Fi24'|71|21|29885850218825279078400|12|2490487518235439923200
CLASS|Fi24'|72|21|29885850218825279078400|12|2490487518235439923200
CLASS|Fi24'|73|22|28527402481605948211200|10|2852740248160594821120
CLASS|Fi24'|74|23|54574161269159205273600|22|2480643694052691148800
CLASS|Fi24'|75|23|54574161269159205273600|22|2480643694052691148800
CLASS|Fi24'|76|24|4358353156912019865600|8|544794144614002483200
CLASS|Fi24'|77|24|4358353156912019865600|8|544794144614002483200
CLASS|Fi24'|78|24|17433412627648079462400|8|2179176578456009932800
CLASS|Fi24'|79|24|17433412627648079462400|8|2179176578456009932800
CLASS|Fi24'|80|24|26150118941472119193600|8|3268764867684014899200
CLASS|Fi24'|81|24|26150118941472119193600|8|3268764867684014899200
CLASS|Fi24'|82|24|26150118941472119193600|8|3268764867684014899200
CLASS|Fi24'|83|26|48277142661179296972800|12|4023095221764941414400
CLASS|Fi24'|84|27|15496366780131626188800|18|860909265562868121600
CLASS|Fi24'|85|27|15496366780131626188800|18|860909265562868121600
CLASS|Fi24'|86|27|15496366780131626188800|18|860909265562868121600
CLASS|Fi24'|87|28|44828775328237918617600|12|3735731277353159884800
CLASS|Fi24'|88|29|43282955489333162803200|28|1545819838904755814400
CLASS|Fi24'|89|29|43282955489333162803200|28|1545819838904755814400
CLASS|Fi24'|90|30|10460047576588847677440|8|1307505947073605959680
CLASS|Fi24'|91|30|41840190306355390709760|8|5230023788294423838720
CLASS|Fi24'|92|33|38036536642141264281600|20|1901826832107063214080
CLASS|Fi24'|93|33|38036536642141264281600|20|1901826832107063214080
CLASS|Fi24'|94|35|35863020262590334894080|24|1494292510941263953920
CLASS|Fi24'|95|36|2905568771274679910400|12|242130730939556659200
CLASS|Fi24'|96|36|2905568771274679910400|12|242130730939556659200
CLASS|Fi24'|97|36|11622275085098719641600|12|968522923758226636800
CLASS|Fi24'|98|36|34866825255296158924800|12|2905568771274679910400
CLASS|Fi24'|99|39|10728253924706510438400|24|447010580196104601600
CLASS|Fi24'|100|39|10728253924706510438400|24|447010580196104601600
CLASS|Fi24'|101|39|10728253924706510438400|24|447010580196104601600
CLASS|Fi24'|102|39|10728253924706510438400|24|447010580196104601600
CLASS|Fi24'|103|42|14942925109412639539200|12|1245243759117719961600
CLASS|Fi24'|104|42|29885850218825279078400|12|2490487518235439923200
CLASS|Fi24'|105|42|29885850218825279078400|12|2490487518235439923200
CLASS|Fi24'|106|45|27893460204236927139840|24|1162227508509871964160
CLASS|Fi24'|107|45|27893460204236927139840|24|1162227508509871964160
CLASS|Fi24'|108|60|20920095153177695354880|16|1307505947073605959680
CYCLIC_RESULT|Fi24'|1255205709190661721292800|2|9|107317161189261254518016|2048|true
SPORADIC_ROW|[ "Fi24'" ]|2048|107317161189261254518016
CHARACTER_TABLE|J4|J4|86775571046077562880
CLASS|J4|1|1|1|1|1
CLASS|J4|2|2|3980549947|1|3980549947
CLASS|J4|3|2|47766599364|1|47766599364
CLASS|J4|4|3|32608665165824|2|16304332582912
CLASS|J4|5|4|16049577386304|2|8024788693152
CLASS|J4|6|4|882726756246720|2|441363378123360
CLASS|J4|7|4|2017661157135360|2|1008830578567680
CLASS|J4|8|5|12913031405666304|4|3228257851416576
CLASS|J4|9|6|32608665165824|2|16304332582912
CLASS|J4|10|6|37663008266526720|2|18831504133263360
CLASS|J4|11|6|37663008266526720|2|18831504133263360
CLASS|J4|12|7|103304251245330432|6|17217375207555072
CLASS|J4|13|7|103304251245330432|6|17217375207555072
CLASS|J4|14|8|67793414879748096|4|16948353719937024
CLASS|J4|15|8|112989024799580160|4|28247256199895040
CLASS|J4|16|8|169483537199370240|4|42370884299842560
CLASS|J4|17|10|90391219839664128|4|22597804959916032
CLASS|J4|18|10|1084694638075969536|4|271173659518992384
CLASS|J4|19|11|2716490453483520|10|271649045348352
CLASS|J4|20|11|358576739859824640|10|35857673985982464
CLASS|J4|21|12|451956099198320640|4|112989024799580160
CLASS|J4|22|12|451956099198320640|4|112989024799580160
CLASS|J4|23|12|1807824396793282560|4|451956099198320640
CLASS|J4|24|14|1033042512453304320|6|172173752075550720
CLASS|J4|25|14|1033042512453304320|6|172173752075550720
CLASS|J4|26|14|1549563768679956480|6|258260628113326080
CLASS|J4|27|14|1549563768679956480|6|258260628113326080
CLASS|J4|28|15|2892519034869252096|8|361564879358656512
CLASS|J4|29|16|2711736595189923840|8|338967074398740480
CLASS|J4|30|20|542347319037984768|8|67793414879748096
CLASS|J4|31|20|542347319037984768|8|67793414879748096
CLASS|J4|32|21|2066085024906608640|12|172173752075550720
CLASS|J4|33|21|2066085024906608640|12|172173752075550720
CLASS|J4|34|22|328695344871505920|10|32869534487150592
CLASS|J4|35|22|3944344138458071040|10|394434413845807104
CLASS|J4|36|23|3772850915046850560|22|171493223411220480
CLASS|J4|37|24|1807824396793282560|8|225978049599160320
CLASS|J4|38|24|1807824396793282560|8|225978049599160320
CLASS|J4|39|28|3099127537359912960|12|258260628113326080
CLASS|J4|40|28|3099127537359912960|12|258260628113326080
CLASS|J4|41|29|2992261070554398720|28|106866466805514240
CLASS|J4|42|30|2892519034869252096|8|361564879358656512
CLASS|J4|43|31|2799211969228308480|30|93307065640943616
CLASS|J4|44|31|2799211969228308480|30|93307065640943616
CLASS|J4|45|31|2799211969228308480|30|93307065640943616
CLASS|J4|46|33|1314781379486023680|20|65739068974301184
CLASS|J4|47|33|1314781379486023680|20|65739068974301184
CLASS|J4|48|35|2479302029887930368|24|103304251245330432
CLASS|J4|49|35|2479302029887930368|24|103304251245330432
CLASS|J4|50|37|2345285703948042240|36|65146825109667840
CLASS|J4|51|37|2345285703948042240|36|65146825109667840
CLASS|J4|52|37|2345285703948042240|36|65146825109667840
CLASS|J4|53|40|2169389276151939072|16|135586829759496192
CLASS|J4|54|40|2169389276151939072|16|135586829759496192
CLASS|J4|55|42|2066085024906608640|12|172173752075550720
CLASS|J4|56|42|2066085024906608640|12|172173752075550720
CLASS|J4|57|43|2018036535955292160|42|48048488951316480
CLASS|J4|58|43|2018036535955292160|42|48048488951316480
CLASS|J4|59|43|2018036535955292160|42|48048488951316480
CLASS|J4|60|44|1972172069229035520|20|98608603461451776
CLASS|J4|61|66|1314781379486023680|20|65739068974301184
CLASS|J4|62|66|1314781379486023680|20|65739068974301184
CYCLIC_RESULT|J4|86775571046077562880|2|10|7052460932222412544|4096|true
SPORADIC_ROW|[ "J4" ]|4096|7052460932222412544
CHARACTER_TABLE|B|B|4154781481226426191177580544000000
CLASS|B|1|1|1|1|1
CLASS|B|2|2|13571955000|1|13571955000
CLASS|B|3|2|11707448673375|1|11707448673375
CLASS|B|4|2|156849238149120000|1|156849238149120000
CLASS|B|5|2|355438141723665000|1|355438141723665000
CLASS|B|6|3|10725600877608960000|2|5362800438804480000
CLASS|B|7|3|63622675428068556800000|2|31811337714034278400000
CLASS|B|8|4|11167220161790784000|2|5583610080895392000
CLASS|B|9|4|37913401783857600000|2|18956700891928800000
CLASS|B|10|4|20473236963283104000000|2|10236618481641552000000
CLASS|B|11|4|21838119427501977600000|2|10919059713750988800000
CLASS|B|12|4|43676238855003955200000|2|21838119427501977600000
CLASS|B|13|4|171975190491578073600000|2|85987595245789036800000
CLASS|B|14|4|687900761966312294400000|2|343950380983156147200000
CLASS|B|15|4|13758015239326245888000000|2|6879007619663122944000000
CLASS|B|16|4|28898887395015540080640000|2|14449443697507770040320000
CLASS|B|17|4|33019236574382990131200000|2|16509618287191495065600000
CLASS|B|18|5|9367743238695946498867200|4|2341935809673986624716800
CLASS|B|19|5|692463580204404365196263424|4|173115895051101091299065856
CLASS|B|20|6|37646859080407449600000|2|18823429540203724800000
CLASS|B|21|6|662584719815171112960000|2|331292359907585556480000
CLASS|B|22|6|13044636671361181286400000|2|6522318335680590643200000
CLASS|B|23|6|103068734193471062016000000|2|51534367096735531008000000
CLASS|B|24|6|208714186741778900582400000|2|104357093370889450291200000
CLASS|B|25|6|238530499133461600665600000|2|119265249566730800332800000
CLASS|B|26|6|278285582322371867443200000|2|139142791161185933721600000
CLASS|B|27|6|391339100140835438592000000|2|195669550070417719296000000
CLASS|B|28|6|417428373483557801164800000|2|208714186741778900582400000
CLASS|B|29|6|8348567469671156023296000000|2|4174283734835578011648000000
CLASS|B|30|6|11131423292894874697728000000|2|5565711646447437348864000000
CLASS|B|31|7|7360369687546815106252800000|6|1226728281257802517708800000
CLASS|B|32|8|10482297325200949248000000|4|2620574331300237312000000
CLASS|B|33|8|352205190126751894732800000|4|88051297531687973683200000
CLASS|B|34|8|352205190126751894732800000|4|88051297531687973683200000
CLASS|B|35|8|660384731487659802624000000|4|165096182871914950656000000
CLASS|B|36|8|704410380253503789465600000|4|176102595063375947366400000
CLASS|B|37|8|2641538925950639210496000000|4|660384731487659802624000000
CLASS|B|38|8|2817641521014015157862400000|4|704410380253503789465600000
CLASS|B|39|8|7924616777851917631488000000|4|1981154194462979407872000000
CLASS|B|40|8|21132311407605113683968000000|4|5283077851901278420992000000
CLASS|B|41|8|42264622815210227367936000000|4|10566155703802556841984000000
CLASS|B|42|8|42264622815210227367936000000|4|10566155703802556841984000000
CLASS|B|43|8|50717547378252272841523200000|4|12679386844563068210380800000
CLASS|B|44|8|126793868445630682103808000000|4|31698467111407670525952000000
CLASS|B|45|8|338116982521681818943488000000|4|84529245630420454735872000000
CLASS|B|46|9|237470363581757326884864000000|6|39578393930292887814144000000
CLASS|B|47|9|356205545372635990327296000000|6|59367590895439331721216000000
CLASS|B|48|10|10304517562565541148753920000|4|2576129390641385287188480000
CLASS|B|49|10|54098717203469091030958080000|4|13524679300867272757739520000
CLASS|B|50|10|144263245875917576082554880000|4|36065811468979394020638720000
CLASS|B|51|10|173115895051101091299065856000|4|43278973762775272824766464000
CLASS|B|52|10|216394868813876364123832320000|4|54098717203469091030958080000
CLASS|B|53|10|432789737627752728247664640000|4|108197434406938182061916160000
CLASS|B|54|11|3147561728201838023619379200000|10|314756172820183802361937920000
CLASS|B|55|12|1043570933708894502912000000|4|260892733427223625728000000
CLASS|B|56|12|5565711646447437348864000000|4|1391427911611859337216000000
CLASS|B|57|12|5635283042028030315724800000|4|1408820760507007578931200000
CLASS|B|58|12|6261425602253367017472000000|4|1565356400563341754368000000
CLASS|B|59|12|15027421445408080841932800000|4|3756855361352020210483200000
CLASS|B|60|12|30054842890816161683865600000|4|7513710722704040420966400000
CLASS|B|61|12|56352830420280303157248000000|4|14088207605070075789312000000
CLASS|B|62|12|75137107227040404209664000000|4|18784276806760101052416000000
CLASS|B|63|12|112705660840560606314496000000|4|28176415210140151578624000000
CLASS|B|64|12|150274214454080808419328000000|4|37568553613520202104832000000
CLASS|B|65|12|200365619272107744559104000000|4|50091404818026936139776000000
CLASS|B|66|12|225411321681121212628992000000|4|56352830420280303157248000000
CLASS|B|67|12|300548428908161616838656000000|4|75137107227040404209664000000
CLASS|B|68|12|400731238544215489118208000000|4|100182809636053872279552000000
CLASS|B|69|12|450822643362242425257984000000|4|112705660840560606314496000000
CLASS|B|70|12|450822643362242425257984000000|4|112705660840560606314496000000
CLASS|B|71|12|450822643362242425257984000000|4|112705660840560606314496000000
CLASS|B|72|12|2704935860173454551547904000000|4|676233965043363637886976000000
CLASS|B|73|12|3606581146897939402063872000000|4|901645286724484850515968000000
CLASS|B|74|12|4808774862530585869418496000000|4|1202193715632646467354624000000
CLASS|B|75|13|13316607311623160869158912000000|12|1109717275968596739096576000000
CLASS|B|76|14|7360369687546815106252800000|6|1226728281257802517708800000
CLASS|B|77|14|883244362505617812750336000000|6|147207393750936302125056000000
CLASS|B|78|14|883244362505617812750336000000|6|147207393750936302125056000000
CLASS|B|79|14|2318516451577246758469632000000|6|386419408596207793078272000000
CLASS|B|80|14|2318516451577246758469632000000|6|386419408596207793078272000000
CLASS|B|81|15|1154105967007340608660439040000|8|144263245875917576082554880000
CLASS|B|82|15|34623179010220218259813171200000|8|4327897376277527282476646400000
CLASS|B|83|16|338116982521681818943488000000|8|42264622815210227367936000000
CLASS|B|84|16|338116982521681818943488000000|8|42264622815210227367936000000
CLASS|B|85|16|2028701895130090913660928000000|8|253587736891261364207616000000
CLASS|B|86|16|2028701895130090913660928000000|8|253587736891261364207616000000
CLASS|B|87|16|2028701895130090913660928000000|8|253587736891261364207616000000
CLASS|B|88|16|4057403790260181827321856000000|8|507175473782522728415232000000
CLASS|B|89|16|16229615161040727309287424000000|8|2028701895130090913660928000000
CLASS|B|90|16|16229615161040727309287424000000|8|2028701895130090913660928000000
CLASS|B|91|17|61099727665094502811435008000000|16|3818732979068406425714688000000
CLASS|B|92|18|3205849908353723912945664000000|6|534308318058953985490944000000
CLASS|B|93|18|6411699816707447825891328000000|6|1068616636117907970981888000000
CLASS|B|94|18|9617549725061171738836992000000|6|1602924954176861956472832000000
CLASS|B|95|18|9617549725061171738836992000000|6|1602924954176861956472832000000
CLASS|B|96|18|19235099450122343477673984000000|6|3205849908353723912945664000000
CLASS|B|97|18|19235099450122343477673984000000|6|3205849908353723912945664000000
CLASS|B|98|19|109336354769116478715199488000000|18|6074241931617582150844416000000
CLASS|B|99|20|108197434406938182061916160000|8|13524679300867272757739520000
CLASS|B|100|20|1038695370306606547794395136000|8|129836921288325818474299392000
CLASS|B|101|20|1298369212883258184742993920000|8|162296151610407273092874240000
CLASS|B|102|20|1622961516104072730928742400000|8|202870189513009091366092800000
CLASS|B|103|20|4327897376277527282476646400000|8|540987172034690910309580800000
CLASS|B|104|20|6491846064416290923714969600000|8|811480758052036365464371200000
CLASS|B|105|20|8655794752555054564953292800000|8|1081974344069381820619161600000
CLASS|B|106|20|10386953703066065477943951360000|8|1298369212883258184742993920000
CLASS|B|107|20|25967384257665163694859878400000|8|3245923032208145461857484800000
CLASS|B|108|20|51934768515330327389719756800000|8|6491846064416290923714969600000
CLASS|B|109|21|16487228100104865838006272000000|12|1373935675008738819833856000000
CLASS|B|110|22|31475617282018380236193792000000|10|3147561728201838023619379200000
CLASS|B|111|22|47213425923027570354290688000000|10|4721342592302757035429068800000
CLASS|B|112|23|90321336548400569373425664000000|22|4105515297654571335155712000000
CLASS|B|113|23|90321336548400569373425664000000|22|4105515297654571335155712000000
CLASS|B|114|24|1803290573448969701031936000000|8|225411321681121212628992000000
CLASS|B|115|24|1803290573448969701031936000000|8|225411321681121212628992000000
CLASS|B|116|24|1803290573448969701031936000000|8|225411321681121212628992000000
CLASS|B|117|24|1803290573448969701031936000000|8|225411321681121212628992000000
CLASS|B|118|24|1803290573448969701031936000000|8|225411321681121212628992000000
CLASS|B|119|24|2404387431265292934709248000000|8|300548428908161616838656000000
CLASS|B|120|24|5409871720346909103095808000000|8|676233965043363637886976000000
CLASS|B|121|24|7213162293795878804127744000000|8|901645286724484850515968000000
CLASS|B|122|24|7213162293795878804127744000000|8|901645286724484850515968000000
CLASS|B|123|24|21639486881387636412383232000000|8|2704935860173454551547904000000
CLASS|B|124|24|21639486881387636412383232000000|8|2704935860173454551547904000000
CLASS|B|125|24|21639486881387636412383232000000|8|2704935860173454551547904000000
CLASS|B|126|24|43278973762775272824766464000000|8|5409871720346909103095808000000
CLASS|B|127|24|43278973762775272824766464000000|8|5409871720346909103095808000000
CLASS|B|128|25|166191259249057047647103221760000|20|8309562962452852382355161088000
CLASS|B|129|26|39949821934869482607476736000000|12|3329151827905790217289728000000
CLASS|B|130|26|79899643869738965214953472000000|12|6658303655811580434579456000000
CLASS|B|131|27|153880795600978747821391872000000|18|8548933088943263767855104000000
CLASS|B|132|28|9274065806308987033878528000000|12|772838817192415586156544000000
CLASS|B|133|28|9274065806308987033878528000000|12|772838817192415586156544000000
CLASS|B|134|28|18548131612617974067757056000000|12|1545677634384831172313088000000
CLASS|B|135|28|18548131612617974067757056000000|12|1545677634384831172313088000000
CLASS|B|136|28|37096263225235948135514112000000|12|3091355268769662344626176000000
CLASS|B|137|30|1154105967007340608660439040000|8|144263245875917576082554880000
CLASS|B|138|30|11541059670073406086604390400000|8|1442632458759175760825548800000
CLASS|B|139|30|11541059670073406086604390400000|8|1442632458759175760825548800000
CLASS|B|140|30|17311589505110109129906585600000|8|2163948688138763641238323200000
CLASS|B|141|30|17311589505110109129906585600000|8|2163948688138763641238323200000
CLASS|B|142|30|34623179010220218259813171200000|8|4327897376277527282476646400000
CLASS|B|143|30|69246358020440436519626342400000|8|8655794752555054564953292800000
CLASS|B|144|30|69246358020440436519626342400000|8|8655794752555054564953292800000
CLASS|B|145|31|134025209071820199715405824000000|30|4467506969060673323846860800000
CLASS|B|146|31|134025209071820199715405824000000|30|4467506969060673323846860800000
CLASS|B|147|32|32459230322081454618574848000000|16|2028701895130090913660928000000
CLASS|B|148|32|32459230322081454618574848000000|16|2028701895130090913660928000000
CLASS|B|149|32|32459230322081454618574848000000|16|2028701895130090913660928000000
CLASS|B|150|32|32459230322081454618574848000000|16|2028701895130090913660928000000
CLASS|B|151|33|62951234564036760472387584000000|20|3147561728201838023619379200000
CLASS|B|152|34|61099727665094502811435008000000|16|3818732979068406425714688000000
CLASS|B|153|34|61099727665094502811435008000000|16|3818732979068406425714688000000
CLASS|B|154|34|61099727665094502811435008000000|16|3818732979068406425714688000000
CLASS|B|155|35|59354021160377517016822579200000|24|2473084215015729875700940800000
CLASS|B|156|36|19235099450122343477673984000000|12|1602924954176861956472832000000
CLASS|B|157|36|57705298350367030433021952000000|12|4808774862530585869418496000000
CLASS|B|158|36|115410596700734060866043904000000|12|9617549725061171738836992000000
CLASS|B|159|38|109336354769116478715199488000000|18|6074241931617582150844416000000
CLASS|B|160|39|106532858492985286953271296000000|24|4438869103874386956386304000000
CLASS|B|161|40|12983692128832581847429939200000|16|811480758052036365464371200000
CLASS|B|162|40|12983692128832581847429939200000|16|811480758052036365464371200000
CLASS|B|163|40|25967384257665163694859878400000|16|1622961516104072730928742400000
CLASS|B|164|40|51934768515330327389719756800000|16|3245923032208145461857484800000
CLASS|B|165|40|103869537030660654779439513600000|16|6491846064416290923714969600000
CLASS|B|166|42|16487228100104865838006272000000|12|1373935675008738819833856000000
CLASS|B|167|42|49461684300314597514018816000000|12|4121807025026216459501568000000
CLASS|B|168|42|49461684300314597514018816000000|12|4121807025026216459501568000000
CLASS|B|169|44|94426851846055140708581376000000|20|4721342592302757035429068800000
CLASS|B|170|46|90321336548400569373425664000000|22|4105515297654571335155712000000
CLASS|B|171|46|90321336548400569373425664000000|22|4105515297654571335155712000000
CLASS|B|172|47|88399605983540982791012352000000|46|1921730564859586582413312000000
CLASS|B|173|47|88399605983540982791012352000000|46|1921730564859586582413312000000
CLASS|B|174|48|43278973762775272824766464000000|16|2704935860173454551547904000000
CLASS|B|175|48|43278973762775272824766464000000|16|2704935860173454551547904000000
CLASS|B|176|52|79899643869738965214953472000000|24|3329151827905790217289728000000
CLASS|B|177|55|75541481476844112566865100800000|40|1888537036921102814171627520000
CLASS|B|178|56|37096263225235948135514112000000|24|1545677634384831172313088000000
CLASS|B|179|56|37096263225235948135514112000000|24|1545677634384831172313088000000
CLASS|B|180|60|34623179010220218259813171200000|16|2163948688138763641238323200000
CLASS|B|181|60|34623179010220218259813171200000|16|2163948688138763641238323200000
CLASS|B|182|60|69246358020440436519626342400000|16|4327897376277527282476646400000
CLASS|B|183|66|62951234564036760472387584000000|20|3147561728201838023619379200000
CLASS|B|184|70|59354021160377517016822579200000|24|2473084215015729875700940800000
CYCLIC_RESULT|B|4154781481226426191177580544000000|2|11|283418158042387684952092667052032|8192|true
SPORADIC_ROW|[ "B" ]|8192|283418158042387684952092667052032
CHARACTER_TABLE|M|M|808017424794512875886459904961710757005754368000000000
CLASS|M|1|1|1|1|1
CLASS|M|2|2|97239461142009186000|1|97239461142009186000
CLASS|M|3|2|5791748068511982636944259375|1|5791748068511982636944259375
CLASS|M|4|3|214577690036031541739520000000|2|107288845018015770869760000000
CLASS|M|5|3|565199288597852543703402414080000000|2|282599644298926271851701207040000000
CLASS|M|6|3|2968057083972516318090098638848000000|2|1484028541986258159045049319424000000
CLASS|M|7|4|97145685362919706207382495808000000|2|48572842681459853103691247904000000
CLASS|M|8|4|30503870796310198117193355632640000000|2|15251935398155099058596677816320000000
CLASS|M|9|4|16590054417852612827565745721611200000000|2|8295027208926306413782872860805600000000
CLASS|M|10|4|98008936868544666550542251647672320000000|2|49004468434272333275271125823836160000000
CLASS|M|11|5|591887137522737993774463094465809612800|4|147971784380684498443615773616452403200
CLASS|M|12|5|8550448939624474877105395819700642931277824|4|2137612234906118719276348954925160732819456
CLASS|M|13|6|1042951649762956089160694035906560000000|2|521475824881478044580347017953280000000
CLASS|M|14|6|300370075131731353678279882341089280000000|2|150185037565865676839139941170544640000000
CLASS|M|15|6|1677848466556155608437266530264678400000000|2|838924233278077804218633265132339200000000
CLASS|M|16|6|6186634675038335082962102103362764800000000|2|3093317337519167541481051051681382400000000
CLASS|M|17|6|501117408678105141719930270372383948800000000|2|250558704339052570859965135186191974400000000
CLASS|M|18|6|2899322150209036891379596564297364275200000000|2|1449661075104518445689798282148682137600000000
CLASS|M|19|7|28640191365467419815377252976080977920000000|6|4773365227577903302562875496013496320000000
CLASS|M|20|7|9538937205804659007897076909584521625600000000|6|1589822867634109834649512818264086937600000000
CLASS|M|21|8|1019292943432864532125639417135792128000000000|4|254823235858216133031409854283948032000000000
CLASS|M|22|8|1037825542404371159982469224720079257600000000|4|259456385601092789995617306180019814400000000
CLASS|M|23|8|5620224475789825358674294878484121518080000000|4|1405056118947456339668573719621030379520000000
CLASS|M|24|8|34248242899344248279421484415762615500800000000|4|8562060724836062069855371103940653875200000000
CLASS|M|25|8|64215455436270465523915283279554904064000000000|4|16053863859067616380978820819888726016000000000
CLASS|M|26|8|260938993518813320224163690786762784768000000000|4|65234748379703330056040922696690696192000000000
CLASS|M|27|9|14254006291288324031144683246147810099200000000|6|2375667715214720671857447207691301683200000000
CLASS|M|28|9|285080125825766480622893664922956201984000000000|6|47513354304294413437148944153826033664000000000
CLASS|M|29|10|910914304647493772418898702382880994099200000|4|227728576161873443104724675595720248524800000
CLASS|M|30|10|43837750911160637797659500052176147841024000000|4|10959437727790159449414875013044036960256000000
CLASS|M|31|10|67334785399542739657204992080142563083812864000|4|16833696349885684914301248020035640770953216000
CLASS|M|32|10|133600764681632419954771809682822545801216000000|4|33400191170408104988692952420705636450304000000
CLASS|M|33|10|1683369634988568491430124802003564077095321600000|4|420842408747142122857531200500891019273830400000
CLASS|M|34|11|772896985761509867506944353536989934387200000000|10|77289698576150986750694435353698993438720000000
CLASS|M|35|12|6765085017154419413219058650027183308800000000|4|1691271254288604853304764662506795827200000000
CLASS|M|36|12|36080453424823570203834979466811644313600000000|4|9020113356205892550958744866702911078400000000
CLASS|M|37|12|46389154403344590262073545028757828403200000000|4|11597288600836147565518386257189457100800000000
CLASS|M|38|12|695837316050168853931103175431367426048000000000|4|173959329012542213482775793857841856512000000000
CLASS|M|39|12|913286477315846620784572917753669746688000000000|4|228321619328961655196143229438417436672000000000
CLASS|M|40|12|1670009558520405249434647621035281822515200000000|4|417502389630101312358661905258820455628800000000
CLASS|M|41|12|2164827205489414212230098768008698658816000000000|4|541206801372353553057524692002174664704000000000
CLASS|M|42|12|2922516727410709186510633336811743189401600000000|4|730629181852677296627658334202935797350400000000
CLASS|M|43|12|9741722424702363955035444456039143964672000000000|4|2435430606175590988758861114009785991168000000000
CLASS|M|44|12|35070200728928510238127600041740918272819200000000|4|8767550182232127559531900010435229568204800000000
CLASS|M|45|13|11067518967709194552466303760707193143296000000000|12|922293247309099546038858646725599428608000000000
CLASS|M|46|13|15324257032212730918799497514825344352256000000000|12|1277021419351060909899958126235445362688000000000
CLASS|M|47|14|715718382223030821186277551872263638220800000000|6|119286397037171803531046258645377273036800000000
CLASS|M|48|14|5367887866672731158897081639041977286656000000000|6|894647977778788526482846939840329547776000000000
CLASS|M|49|14|22902988231136986277960881659912436423065600000000|6|3817164705189497712993480276652072737177600000000
CLASS|M|50|15|296890588181405377677270688184050101780480000000|8|37111323522675672209658836023006262722560000000
CLASS|M|51|15|5541957646052900383309052846102268566568960000000|8|692744705756612547913631605762783570821120000000
CLASS|M|52|15|74816428221714155174672213422380625648680960000000|8|9352053527714269396834026677797578206085120000000
CLASS|M|53|15|89779713866056986209606656106856750778417152000000|8|11222464233257123276200832013357093847302144000000
CLASS|M|54|16|65756626366740956696489250078264221761536000000000|8|8219578295842619587061156259783027720192000000000
CLASS|M|55|16|98634939550111435044733875117396332642304000000000|8|12329367443763929380591734389674541580288000000000
CLASS|M|56|16|98634939550111435044733875117396332642304000000000|8|12329367443763929380591734389674541580288000000000
CLASS|M|57|17|282919266384633359904222655798918332284928000000000|16|17682454149039584994013915987432395767808000000000
CLASS|M|58|18|23091490191887084930454386858759452360704000000000|6|3848581698647847488409064476459908726784000000000
CLASS|M|59|18|34637235287830627395681580288139178541056000000000|6|5772872547971771232613596714689863090176000000000
CLASS|M|60|18|51955852931745941093522370432208767811584000000000|6|8659308821957656848920395072034794635264000000000
CLASS|M|61|18|207823411726983764374089481728835071246336000000000|6|34637235287830627395681580288139178541056000000000
CLASS|M|62|18|207823411726983764374089481728835071246336000000000|6|34637235287830627395681580288139178541056000000000
CLASS|M|63|19|708787214732028838496894653475184874566451200000000|18|39377067485112713249827480748621381920358400000000
CLASS|M|64|20|10521060218678553071438280012522275481845760000000|8|1315132527334819133929785001565284435230720000000
CLASS|M|65|20|28056160583142808190502080033392734618255360000000|8|3507020072892851023812760004174091827281920000000
CLASS|M|66|20|33667392699771369828602496040071281541906432000000|8|4208424087471421228575312005008910192738304000000
CLASS|M|67|20|42084240874714212285753120050089101927383040000000|8|5260530109339276535719140006261137740922880000000
CLASS|M|68|20|673347853995427396572049920801425630838128640000000|8|84168481749428424571506240100178203854766080000000
CLASS|M|69|20|841684817494284245715062401001782038547660800000000|8|105210602186785530714382800125222754818457600000000
CLASS|M|70|21|15268658820757990851973921106608290948710400000000|12|1272388235063165904331160092217357579059200000000
CLASS|M|71|21|130874218463639921588347895199499636703232000000000|12|10906184871969993465695657933291636391936000000000
CLASS|M|72|21|229029882311369862779608816599124364230656000000000|12|19085823525947488564967401383260363685888000000000
CLASS|M|73|21|1603209176179589039457261716193870549614592000000000|12|133600764681632419954771809682822545801216000000000
CLASS|M|74|22|306067206361557907532749964000648014017331200000000|10|30606720636155790753274996400064801401733120000000
CLASS|M|75|22|382584007951947384415937455000810017521664000000000|10|38258400795194738441593745500081001752166400000000
CLASS|M|76|23|1463799682598755209939238958263968762691584000000000|22|66536349209034327724510861739271307395072000000000
CLASS|M|77|23|1463799682598755209939238958263968762691584000000000|22|66536349209034327724510861739271307395072000000000
CLASS|M|78|24|116900669096428367460425333472469727576064000000000|8|14612583637053545932553166684058715947008000000000
CLASS|M|79|24|175351003644642551190638000208704591364096000000000|8|21918875455580318898829750026088073920512000000000
CLASS|M|80|24|233801338192856734920850666944939455152128000000000|8|29225167274107091865106333368117431894016000000000
CLASS|M|81|24|350702007289285102381276000417409182728192000000000|8|43837750911160637797659500052176147841024000000000
CLASS|M|82|24|701404014578570204762552000834818365456384000000000|8|87675501822321275595319000104352295682048000000000
CLASS|M|83|24|935205352771426939683402667779757820608512000000000|8|116900669096428367460425333472469727576064000000000
CLASS|M|84|24|935205352771426939683402667779757820608512000000000|8|116900669096428367460425333472469727576064000000000
CLASS|M|85|24|1402808029157140409525104001669636730912768000000000|8|175351003644642551190638000208704591364096000000000
CLASS|M|86|24|2104212043735710614287656002504455096369152000000000|8|263026505466963826785957000313056887046144000000000
CLASS|M|87|24|2805616058314280819050208003339273461825536000000000|8|350702007289285102381276000417409182728192000000000
CLASS|M|88|25|3232069699178051503545839619846843028023017472000000|20|161603484958902575177291980992342151401150873600000
CLASS|M|89|26|1294899719221975762638557540002741597765632000000000|12|107908309935164646886546461666895133147136000000000
CLASS|M|90|26|2589799438443951525277115080005483195531264000000000|12|215816619870329293773092923333790266294272000000000
CLASS|M|91|27|1662587293815870114992715853830680569970688000000000|18|92365960767548339721817547435037809442816000000000
CLASS|M|92|27|3325174587631740229985431707661361139941376000000000|18|184731921535096679443635094870075618885632000000000
CLASS|M|93|28|171772411733527397084706612449343273172992000000000|12|14314367644460616423725551037445272764416000000000
CLASS|M|94|28|300601720533672944898236571786350728052736000000000|12|25050143377806078741519714315529227337728000000000
CLASS|M|95|28|901805161601018834694709715359052184158208000000000|12|75150430133418236224559142946587682013184000000000
CLASS|M|96|28|4809627528538767118371785148581611648843776000000000|12|400802294044897259864315429048467637403648000000000
CLASS|M|97|29|9287556606833481332028274769674836287422464000000000|28|331698450244052904715295527488387010265088000000000
CLASS|M|98|30|74816428221714155174672213422380625648680960000000|8|9352053527714269396834026677797578206085120000000
CLASS|M|99|30|112224642332571232762008320133570938473021440000000|8|14028080291571404095251040016696367309127680000000
CLASS|M|100|30|280561605831428081905020800333927346182553600000000|8|35070200728928510238127600041740918272819200000000
CLASS|M|101|30|448898569330284931048033280534283753892085760000000|8|56112321166285616381004160066785469236510720000000
CLASS|M|102|30|2244492846651424655240166402671418769460428800000000|8|280561605831428081905020800333927346182553600000000
CLASS|M|103|30|3366739269977136982860249604007128154190643200000000|8|420842408747142122857531200500891019273830400000000
CLASS|M|104|30|3366739269977136982860249604007128154190643200000000|8|420842408747142122857531200500891019273830400000000
CLASS|M|105|31|4344179703196305784335805940654358908633088000000000|30|144805990106543526144526864688478630287769600000000
CLASS|M|106|31|4344179703196305784335805940654358908633088000000000|30|144805990106543526144526864688478630287769600000000
CLASS|M|107|32|6312636131207131842862968007513365289107456000000000|16|394539758200445740178935500469585330569216000000000
CLASS|M|108|32|6312636131207131842862968007513365289107456000000000|16|394539758200445740178935500469585330569216000000000
CLASS|M|109|33|1360298694940257366812222062225102284521472000000000|20|68014934747012868340611103111255114226073600000000
CLASS|M|110|33|2040448042410386050218333093337653426782208000000000|20|102022402120519302510916654666882671339110400000000
CLASS|M|111|34|5941304594077300557988675771777284977983488000000000|16|371331537129831284874292235736080311123968000000000
CLASS|M|112|35|384770202283101369469742811886528931907502080000000|24|16032091761795890394572617161938705496145920000000
CLASS|M|113|35|11543106068493041084092284356595867957225062400000000|24|480962752853876711837178514858161164884377600000000
CLASS|M|114|36|623470235180951293122268445186505213739008000000000|12|51955852931745941093522370432208767811584000000000
CLASS|M|115|36|1246940470361902586244536890373010427478016000000000|12|103911705863491882187044740864417535623168000000000
CLASS|M|116|36|3740821411085707758733610671119031282434048000000000|12|311735117590475646561134222593252606869504000000000
CLASS|M|117|36|11222464233257123276200832013357093847302144000000000|12|935205352771426939683402667779757820608512000000000
CLASS|M|118|38|10631808220980432577453419802127773118496768000000000|18|590656012276690698747412211229320728805376000000000
CLASS|M|119|39|1151021972641756233456495591113548086902784000000000|24|47959248860073176394020649629731170287616000000000
CLASS|M|120|39|6906131835850537400738973546681288521416704000000000|24|287755493160439058364123897778387021725696000000000
CLASS|M|121|39|10359197753775806101108460320021932782125056000000000|24|431633239740658587546185846667580532588544000000000
CLASS|M|122|39|10359197753775806101108460320021932782125056000000000|24|431633239740658587546185846667580532588544000000000
CLASS|M|123|40|2020043561986282189716149762404276892514385920000000|16|126252722624142636857259360150267305782149120000000
CLASS|M|124|40|2525054452482852737145187203005346115642982400000000|16|157815903280178296071574200187834132227686400000000
CLASS|M|125|40|10100217809931410948580748812021384462571929600000000|16|631263613120713184286296800751336528910745600000000
CLASS|M|126|40|10100217809931410948580748812021384462571929600000000|16|631263613120713184286296800751336528910745600000000
CLASS|M|127|41|19707742068158850631377070852724652609896448000000000|40|492693551703971265784426771318116315247411200000000
CLASS|M|128|42|1603209176179589039457261716193870549614592000000000|12|133600764681632419954771809682822545801216000000000
CLASS|M|129|42|1603209176179589039457261716193870549614592000000000|12|133600764681632419954771809682822545801216000000000
CLASS|M|130|42|4809627528538767118371785148581611648843776000000000|12|400802294044897259864315429048467637403648000000000
CLASS|M|131|42|6412836704718356157829046864775482198458368000000000|12|534403058726529679819087238731290183204864000000000
CLASS|M|132|44|2295504047711684306495624730004860105129984000000000|20|114775202385584215324781236500243005256499200000000
CLASS|M|133|44|2295504047711684306495624730004860105129984000000000|20|114775202385584215324781236500243005256499200000000
CLASS|M|134|45|5985314257737132413973777073790450051894476800000000|24|249388094072380517248907378074602085495603200000000
CLASS|M|135|46|4391399047796265629817716874791906288074752000000000|22|199609047627102983173532585217813922185216000000000
CLASS|M|136|46|4391399047796265629817716874791906288074752000000000|22|199609047627102983173532585217813922185216000000000
CLASS|M|137|46|8782798095592531259635433749583812576149504000000000|22|399218095254205966347065170435627844370432000000000
CLASS|M|138|46|8782798095592531259635433749583812576149504000000000|22|399218095254205966347065170435627844370432000000000
CLASS|M|139|47|8595930051005456126451701116613944223465472000000000|46|186868044587075133183732632969868352684032000000000
CLASS|M|140|47|8595930051005456126451701116613944223465472000000000|46|186868044587075133183732632969868352684032000000000
CLASS|M|141|48|8416848174942842457150624010017820385476608000000000|16|526053010933927653571914000626113774092288000000000
CLASS|M|142|50|16160348495890257517729198099234215140115087360000000|20|808017424794512875886459904961710757005754368000000
CLASS|M|143|51|15843478917539468154636468724739426607955968000000000|32|495108716173108379832389647648107081498624000000000
CLASS|M|144|52|7769398315331854575831345240016449586593792000000000|24|323724929805493940659639385000685399441408000000000
CLASS|M|145|52|15538796630663709151662690480032899173187584000000000|24|647449859610987881319278770001370798882816000000000
CLASS|M|146|54|14963285644342831034934442684476125129736192000000000|18|831293646907935057496357926915340284985344000000000
CLASS|M|147|55|7345612952677389780785999136015552336415948800000000|40|183640323816934744519649978400388808410398720000000
CLASS|M|148|56|7214441292808150677557677722872417473265664000000000|24|300601720533672944898236571786350728052736000000000
CLASS|M|149|56|14428882585616301355115355445744834946531328000000000|24|601203441067345889796473143572701456105472000000000
CLASS|M|150|56|14428882585616301355115355445744834946531328000000000|24|601203441067345889796473143572701456105472000000000
CLASS|M|151|57|14175744294640576769937893069503697491329024000000000|36|393770674851127132498274807486213819203584000000000
CLASS|M|152|59|13695210589737506370956947541723911135690752000000000|58|236124320512715627085464612788343295442944000000000
CLASS|M|153|59|13695210589737506370956947541723911135690752000000000|58|236124320512715627085464612788343295442944000000000
CLASS|M|154|60|2244492846651424655240166402671418769460428800000000|16|140280802915714040952510400166963673091276800000000
CLASS|M|155|60|3366739269977136982860249604007128154190643200000000|16|210421204373571061428765600250445509636915200000000
CLASS|M|156|60|6733478539954273965720499208014256308381286400000000|16|420842408747142122857531200500891019273830400000000
CLASS|M|157|60|6733478539954273965720499208014256308381286400000000|16|420842408747142122857531200500891019273830400000000
CLASS|M|158|60|13466957079908547931440998416028512616762572800000000|16|841684817494284245715062401001782038547660800000000
CLASS|M|159|60|13466957079908547931440998416028512616762572800000000|16|841684817494284245715062401001782038547660800000000
CLASS|M|160|62|13032539109588917353007417821963076725899264000000000|30|434417970319630578433580594065435890863308800000000
CLASS|M|161|62|13032539109588917353007417821963076725899264000000000|30|434417970319630578433580594065435890863308800000000
CLASS|M|162|66|6121344127231158150654999280012960280346624000000000|20|306067206361557907532749964000648014017331200000000
CLASS|M|163|66|12242688254462316301309998560025920560693248000000000|20|612134412723115815065499928001296028034662400000000
CLASS|M|164|68|11882609188154601115977351543554569955966976000000000|32|371331537129831284874292235736080311123968000000000
CLASS|M|165|69|11710397460790041679513911666111750101532672000000000|44|266145396836137310898043446957085229580288000000000
CLASS|M|166|69|11710397460790041679513911666111750101532672000000000|44|266145396836137310898043446957085229580288000000000
CLASS|M|167|70|5771553034246520542046142178297933978612531200000000|24|240481376426938355918589257429080582442188800000000
CLASS|M|168|70|11543106068493041084092284356595867957225062400000000|24|480962752853876711837178514858161164884377600000000
CLASS|M|169|71|11380527109781871491358590210728320521207808000000000|70|162578958711169592733694145867547436017254400000000
CLASS|M|170|71|11380527109781871491358590210728320521207808000000000|70|162578958711169592733694145867547436017254400000000
CLASS|M|171|78|10359197753775806101108460320021932782125056000000000|24|431633239740658587546185846667580532588544000000000
CLASS|M|172|78|10359197753775806101108460320021932782125056000000000|24|431633239740658587546185846667580532588544000000000
CLASS|M|173|78|10359197753775806101108460320021932782125056000000000|24|431633239740658587546185846667580532588544000000000
CLASS|M|174|84|9619255057077534236743570297163223297687552000000000|24|400802294044897259864315429048467637403648000000000
CLASS|M|175|84|9619255057077534236743570297163223297687552000000000|24|400802294044897259864315429048467637403648000000000
CLASS|M|176|84|9619255057077534236743570297163223297687552000000000|24|400802294044897259864315429048467637403648000000000
CLASS|M|177|87|9287556606833481332028274769674836287422464000000000|56|165849225122026452357647763744193505132544000000000
CLASS|M|178|87|9287556606833481332028274769674836287422464000000000|56|165849225122026452357647763744193505132544000000000
CLASS|M|179|88|9182016190846737225982498920019440420519936000000000|40|229550404771168430649562473000486010512998400000000
CLASS|M|180|88|9182016190846737225982498920019440420519936000000000|40|229550404771168430649562473000486010512998400000000
CLASS|M|181|92|8782798095592531259635433749583812576149504000000000|44|199609047627102983173532585217813922185216000000000
CLASS|M|182|92|8782798095592531259635433749583812576149504000000000|44|199609047627102983173532585217813922185216000000000
CLASS|M|183|93|8688359406392611568671611881308717817266176000000000|60|144805990106543526144526864688478630287769600000000
CLASS|M|184|93|8688359406392611568671611881308717817266176000000000|60|144805990106543526144526864688478630287769600000000
CLASS|M|185|94|8595930051005456126451701116613944223465472000000000|46|186868044587075133183732632969868352684032000000000
CLASS|M|186|94|8595930051005456126451701116613944223465472000000000|46|186868044587075133183732632969868352684032000000000
CLASS|M|187|95|8505446576784346061962735841702218494797414400000000|72|118131202455338139749482442245864145761075200000000
CLASS|M|188|95|8505446576784346061962735841702218494797414400000000|72|118131202455338139749482442245864145761075200000000
CLASS|M|189|104|7769398315331854575831345240016449586593792000000000|48|161862464902746970329819692500342699720704000000000
CLASS|M|190|104|7769398315331854575831345240016449586593792000000000|48|161862464902746970329819692500342699720704000000000
CLASS|M|191|105|7695404045662027389394856237730578638150041600000000|48|160320917617958903945726171619387054961459200000000
CLASS|M|192|110|7345612952677389780785999136015552336415948800000000|40|183640323816934744519649978400388808410398720000000
CLASS|M|193|119|6790062393231200637701343739174039974838272000000000|96|70729816596158339976055663949729583071232000000000
CLASS|M|194|119|6790062393231200637701343739174039974838272000000000|96|70729816596158339976055663949729583071232000000000
CYCLIC_RESULT|M|808017424794512875886459904961710757005754368000000000|2|15|33651664345854986166210164155537983644976093504684032|131072|true
SPORADIC_ROW|[ "M" ]|131072|33651664345854986166210164155537983644976093504684032
COVERAGE|18 marks cases|12 residual character cases|26 sporadic cases|A5 controls
VERIFICATION_COMPLETE_M5

==> anc/verify.g <==
M5Require := function(condition, message)
    if not condition then
        Error(Concatenation("M5 verification failed: ", message));
    fi;
end;;

M5PrimeCount := integer -> Length(Set(FactorsInt(integer)));;

M5CharacterCount := function(name)
    local table, groupOrder, orders, lengths, contributions, position, total;
    table := CharacterTable(name);
    M5Require(table <> fail, Concatenation("missing character table ", name));
    M5Require(IsSimple(table) and not IsAbelian(table),
              Concatenation("not a nonabelian simple table: ", name));
    groupOrder := Size(table);
    orders := OrdersClassRepresentatives(table);
    lengths := SizesConjugacyClasses(table);
    M5Require(Length(orders) = Length(lengths), "class-vector lengths");
    M5Require(Sum(lengths) = groupOrder, "class lengths do not sum to order");
    M5Require(ForAll(orders, order -> IsInt(order) and order > 0),
              "missing or invalid element orders");
    contributions := List([1..Length(orders)],
                          position -> lengths[position] / Phi(orders[position]));
    total := Sum(contributions);
    M5Require(IsInt(total) and total > 0, "cyclic count is not a positive integer");
    Print("CHARACTER_TABLE|", name, "|", Identifier(table), "|", groupOrder, "\n");
    for position in [1..Length(orders)] do
        Print("CLASS|", name, "|", position, "|", orders[position], "|",
              lengths[position], "|", Phi(orders[position]), "|",
              contributions[position], "\n");
    od;
    return rec(order := groupOrder, count := total);
end;;

M5MarksCount := function(name, outerOrder, expectedOrder)
    local table, lengths, orders, characterTable, groupOrder, position,
          total, piAut, required;
    table := TableOfMarks(name);
    M5Require(table <> fail, Concatenation("missing table of marks ", name));
    lengths := LengthsTom(table);
    orders := OrdersTom(table);
    M5Require(Length(lengths) = Length(orders), "subgroup-vector lengths");
    groupOrder := Maximum(orders);
    characterTable := CharacterTable(name);
    M5Require(characterTable <> fail, Concatenation("missing order cross-check ", name));
    M5Require(IsSimple(characterTable) and not IsAbelian(characterTable),
              "marks identifier does not describe a nonabelian simple group");
    M5Require(groupOrder = expectedOrder and Size(characterTable) = expectedOrder,
              Concatenation("group order mismatch: ", name));
    M5Require(ForAll(lengths, length -> IsInt(length) and length > 0),
              "invalid subgroup class length");
    total := Sum(lengths);
    piAut := M5PrimeCount(groupOrder * outerOrder);
    required := 59 * 2^(piAut - 3);
    Print("MARKS_TABLE|", name, "|", Identifier(table), "|", groupOrder, "\n");
    for position in [1..Length(lengths)] do
        Print("SUBGROUP_CLASS|", name, "|", position, "|",
              orders[position], "|", lengths[position], "\n");
    od;
    Print("MARKS_RESULT|", name, "|", groupOrder, "|", outerOrder, "|",
          piAut, "|", total, "|", required, "|", total >= required, "\n");
    M5Require(total >= required, Concatenation("subgroup threshold: ", name));
    return rec(count := total, bound := required);
end;;

M5CheckCyclicBound := function(name, divisor, expectedBound)
    local result, groupPrimes, divisorPrimes, piAut, bound;
    result := M5CharacterCount(name);
    groupPrimes := Set(FactorsInt(result.order));
    divisorPrimes := Set(FactorsInt(divisor));
    M5Require(IsSubset(groupPrimes, divisorPrimes),
              Concatenation("cannot certify exact pi(Aut) from prime support: ", name));
    piAut := Length(groupPrimes);
    bound := 2^(M5PrimeCount(result.order * divisor) + 2);
    M5Require(bound = expectedBound, Concatenation("printed B(G,d) mismatch: ", name));
    Print("CYCLIC_RESULT|", name, "|", result.order, "|", divisor, "|",
          piAut, "|", result.count, "|", bound, "|", result.count >= bound, "\n");
    M5Require(result.count >= bound, Concatenation("cyclic threshold: ", name));
    return result.count;
end;;

M5Run := function()
    local packageName, firstMarks, secondFields, residual, sporadic, row,
          field, primeFactors, outerOrder, expectedOrder, results, count,
          counts, firstMinimum, firstMaximum, secondMinimum, secondMaximum;
    SizeScreen([4096,24]);
    Print("GAP_VERSION|", GAPInfo.Version, "\n");
    for packageName in ["ctbllib", "tomlib"] do
        M5Require(LoadPackage(packageName) = true,
                  Concatenation("required package unavailable: ", packageName));
    od;
    for packageName in Set(RecNames(GAPInfo.PackagesLoaded)) do
        Print("PACKAGE_VERSION|", packageName, "|",
              GAPInfo.PackagesLoaded.(packageName)[2], "\n");
    od;
    Print("INPUT_NOTE|Outer orders for marks are literature inputs; see README.md.\n");
    Print("INPUT_NOTE|For character cases, Out divides d and primes(d) are already in G.\n");
    M5Require(M5CharacterCount("A5").count = 32, "A5 cyclic control");
    M5Require(M5MarksCount("A5", 2, 60).count = 59, "A5 subgroup control");

    firstMarks := [
        ["A7", 2, 2520], ["A8", 2, 20160], ["L3(4)", 12, 20160],
        ["M11", 1, 7920], ["J1", 1, 175560], ["U3(4)", 4, 62400],
        ["Sz(8)", 3, 29120]
    ];
    results := List(firstMarks, row -> M5MarksCount(row[1], row[2], row[3]));
    firstMinimum := Minimum(List(results, result -> result.count));
    firstMaximum := Maximum(List(results, result -> result.bound));
    Print("MARKS_ROW|1|", firstMinimum, "|", firstMaximum, "\n");
    M5Require(firstMinimum = 3786 and firstMaximum = 472, "first marks summary row");

    secondFields := [11,13,16,19,23,25,27,29,31,32,64];
    results := [];
    for field in secondFields do
        primeFactors := FactorsInt(field);
        M5Require(Length(Set(primeFactors)) = 1, "PSL2 parameter is not a prime power");
        outerOrder := Length(primeFactors) * GcdInt(2, field - 1);
        expectedOrder := field * (field^2 - 1) / GcdInt(2, field - 1);
        Add(results, M5MarksCount(Concatenation("L2(", String(field), ")"),
                                 outerOrder, expectedOrder));
    od;
    secondMinimum := Minimum(List(results, result -> result.count));
    secondMaximum := Maximum(List(results, result -> result.bound));
    Print("MARKS_ROW|2|", secondMinimum, "|", secondMaximum, "\n");
    M5Require(secondMinimum = 620 and secondMaximum = 236, "second marks summary row");

    residual := [
        ["S6(2)", 24, 414920, 64],
        ["O7(3)", 24, 931607744, 128],
        ["S6(3)", 24, 765946976, 128],
        ["O8-(2)", 24, 37244792, 128],
        ["O8+(2)", 24, 42067832, 64],
        ["O8+(3)", 24, 863873478392, 128],
        ["G2(3)", 24, 1052690, 64],
        ["G2(4)", 24, 49287032, 128],
        ["G2(5)", 24, 851271782, 128],
        ["3D4(2)", 24, 34618040, 64],
        ["3D4(3)", 24, 1258595228984, 128],
        ["2F4(2)'", 2, 4025192, 64]
    ];
    for row in residual do
        count := M5CheckCyclicBound(row[1], row[2], row[4]);
        Print("RESIDUAL_COMPARISON|", row[1], "|", count, "|", row[3], "\n");
        M5Require(count = row[3], Concatenation("printed cyclic count mismatch: ", row[1]));
    od;

    sporadic := [
        [["M11","M12","J2"], 64, 2576, true],
        [["M22","J3","HS","McL","He"], 128, 111806, true],
        [["M23","M24","J1","Ru","Suz","Co2","Co3","Fi22","HN"],
          256, 40966, true],
        [["ON","Co1","Th"], 512, 60030047156, true],
        [["Fi23","Ly"], 1024, 10^15, false],
        [["Fi24'"], 2048, 10^23, false],
        [["J4"], 4096, 10^18, false],
        [["B"], 8192, 10^32, false],
        [["M"], 131072, 10^49, false]
    ];
    M5Require(Length(Concatenation(List(sporadic, row -> row[1]))) = 26,
              "sporadic coverage count");
    M5Require(Length(Set(Concatenation(List(sporadic, row -> row[1])))) = 26,
              "duplicate sporadic identifiers");
    for row in sporadic do
        counts := List(row[1], name -> M5CheckCyclicBound(name, 2, row[2]));
        Print("SPORADIC_ROW|", row[1], "|", row[2], "|", Minimum(counts), "\n");
        if row[4] then
            M5Require(Minimum(counts) = row[3], "exact sporadic minimum mismatch");
        else
            M5Require(Minimum(counts) > row[3], "strict sporadic lower bound mismatch");
        fi;
    od;
    Print("COVERAGE|18 marks cases|12 residual character cases|26 sporadic cases|A5 controls\n");
    Print("VERIFICATION_COMPLETE_M5\n");
end;;

M5Start := function()
    local sequence, filename;
    sequence := 1;
    filename := "m5-output.txt";
    while IsExistingFile(filename) do
        sequence := sequence + 1;
        filename := Concatenation("m5-output-", String(sequence), ".txt");
    od;
    Print("M5: saving this run to ", filename, "\n");
    LogTo(filename);
    Print("M5_OUTPUT_FILE|", filename, "\n");
    M5Run();
    LogTo();
    Print("M5: output saved to ", filename, "\n");
end;;

M5Start();
